Learning and Planning in Complex Action Spaces

Many important real-world problems have action spaces that are high-dimensional, continuous or both, making full enumeration of all possible actions infeasible. Instead, only small subsets of actions can be sampled for the purpose of policy evaluation and improvement. In this paper, we propose a general framework to reason in a principled way about policy evaluation and improvement over such sampled action subsets. This sample-based policy iteration framework can in principle be applied to any reinforcement learning algorithm based upon policy iteration. Concretely, we propose Sampled MuZero, an extension of the MuZero algorithm that is able to learn in domains with arbitrarily complex action spaces by planning over sampled actions. We demonstrate this approach on the classical board game of Go and on two continuous control benchmark domains: DeepMind Control Suite and Real-World RL Suite.

==> anc/cmu_results.json <==
{
  "cmu_humanoid_go_to_target": {
    "rewards": [0.9246542754339927, 1.0018153786863182, 2.215593668374015, 3.1787825187769654, 3.1124940438555426, 5.016886904906902, 14.646677492372238, 24.23125308893725, 28.8655211456152, 46.70935658730911, 209.89028473399304, 179.6518543884951, 219.60999654999083, 303.2566076298478, 373.5421886890056, 341.3750349760837, 192.43443542568542, 248.82974386844361, 118.26494958643822, 269.83911909747764, 543.4057327899443, 616.1451878615146, 497.6631334213982, 439.96376547151584, 482.2526005884632, 398.9993030230792, 289.0654898726756, 374.971271990682, 231.21100042500157, 231.69205045620777, 235.6774921347545, 261.63193677186877, 385.958127727789, 442.75569596182646, 401.9606891182648, 349.15374548811997, 363.28707095984265, 373.93030572786137, 304.3487748390099, 346.10226327683296, 360.59485951594723, 349.02207821167093, 444.722917021312, 444.56661406567235, 499.1172613587328, 551.3265985468911, 494.53799603764395, 559.7465132487303, 474.60731008406265, 505.76693168585524, 482.533536132938, 406.4534692381289, 387.30625920078666, 420.912253844451, 400.96171571901505, 367.8560831429093, 391.0769343298403, 368.0322675936448, 452.4809657115687, 554.9693755133079, 598.0805996257543, 527.8489356886761, 513.804703448931, 576.2445217374539, 574.1479632925298, 554.1554151901104, 531.7921153846153, 556.2813553156972, 595.3079802155695, 677.3580170586531, 824.1906439021935, 843.5861377317077, 888.7599293745504, 912.4249945893336, 908.4821787320867, 908.8813387744664, 868.9806405875814, 864.8230184956693, 843.926781389439, 793.9209566839919, 826.9913358185613, 845.2740864542797, 862.4793788353571, 765.3889179540331, 819.2585170479388, 847.0210121723661, 847.6306847156471, 861.48940258204, 817.9734692834047, 836.7358190969219, 859.6253104670185],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0]
  },
  "cmu_humanoid_heterogeneous_forage": {
    "rewards": [0.15298480494435898, 0.3246834959364986, 0.5198598994208233, 3.473113774543717, 2.0668553087491, 3.5139872868027955, 2.743379405829169, 2.679652394287686, 3.5550110568278948, 5.035790217233201, 6.218436146519788, 6.736172450085481, 8.374402924080687, 2.9975310066438676, 6.376836979082512, 10.523900178887626, 5.914441456339083, 5.600664973326284, 15.354353595338761, 7.093183994180408, 9.930885048569504, 5.498339276843434, 10.63530232628423, 7.183066165213548, 12.121572957906697, 10.63373583372505, 15.967395472762579, 8.847494018675649, 7.425366439776025, 10.994506843432973, 11.785211693772863, 10.043352172726888, 7.830728441546986, 16.61742959050905, 7.903707269994499, 14.695609270830948, 14.517377234708492, 11.292585373750562, 8.063066606622883, 12.425015488643023, 13.031618976282056, 10.319117317723903, 13.25158764924476, 15.333050820477704, 10.516423441889906, 13.265751379249352, 21.254649317129708, 14.20099106820803, 21.690498616641914, 19.863035194870246, 28.6368632231278, 39.03950305983618, 48.95803569859928, 37.802735493216225, 35.99948603381943, 30.633099706799413, 35.26110326037353, 38.47670542908752, 49.19825651638456, 42.77845726066968, 52.30439684259733, 52.75223413977805, 48.40311013399845, 36.805421692879875, 34.16869063752995, 49.886401001150254, 52.9019659065788, 47.20229235934031, 56.798419694192226, 50.94446357730873, 50.40124648430518, 51.77899048316776, 56.411600571403326, 57.349992690610556, 55.616104059556925, 55.60392499554391, 59.034768270050144, 55.14606932226193, 59.39669518820368, 56.22735433686084, 60.73726946052652, 60.43117997969722, 58.80360385539283, 59.46119009924735, 60.85097712010347, 54.61094043709113, 61.61253686398558, 57.852844319074016, 57.438328052886526, 58.8350320028719, 59.49305030215871, 59.352057315491066, 58.714135283619974, 62.4331160377458, 62.04756521475436, 62.22003165352109, 59.66005284992749, 61.6195625901448, 60.84367110773832, 62.79035430963537],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0, 109250000.0, 110400000.0, 111550000.0, 112700000.0, 113850000.0, 115000000.0, 116150000.0]
  },
  "cmu_humanoid_maze_forage": {
    "rewards": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.406657669815565, 1.8912655971479502, 5.961538461538462, 8.695512820512821, 5.846153846153846, 9.95879120879121, 16.273816550031384, 29.63068181818182, 11.530518466002338, 16.287037037037038, 14.032712830463254, 16.268866610971873, 17.521853146853147, 12.035953177257525, 15.568459610564872, 12.967619337184555, 19.786629119733, 23.944419873212446, 23.789943609022558, 18.406408406408406, 20.649350649350648, 22.971212121212123, 14.89991789819376, 18.03105590062112, 15.940790109147107, 31.38042577477562, 35.74016563146998, 39.03373819163293, 29.413379230312863, 23.963800904977376, 26.600086708782364, 30.489583333333336, 22.375939926649863, 24.992712550607287, 19.12492827660244, 21.569047619047616, 28.26972624798712, 25.062018930726026, 19.296875, 34.7969696969697, 23.73846153846154, 39.20112781954887, 39.846422195429355, 29.549778178810435, 31.037823891084763, 46.0171568627451, 37.951520296342025, 20.700104493207938, 20.142109500805155, 28.58990128591618, 30.022188103809057, 40.674259177355154, 44.6078431372549, 49.25271512113618, 41.547619047619044, 40.70261437908496, 50.509090909090915, 45.39812719959779, 48.97906743015439, 63.30582715022075, 53.21622470498497, 49.09722222222222, 57.25490196078432, 52.517361111111114, 42.51389579409779, 66.78342245989305, 55.25283797729618, 68.02777777777779, 65.77366712235133, 71.51785714285714, 84.72459893048128, 97.93709150326796, 99.69583048530417, 113.02889576883385, 160.94949494949495, 137.1908422459893, 184.66666666666669, 212.79187479187476, 237.91035353535358, 276.78380443086326, 240.6080031080031, 318.5909090909091, 310.05494505494505, 306.25, 331.41666666666663, 342.68253968253964, 316.0952380952381, 313.7379679144385, 351.79801587301586],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0, 109250000.0, 110400000.0, 111550000.0, 112700000.0, 113850000.0, 115000000.0]
  },
  "cmu_humanoid_run_gaps": {
    "rewards": [3.409754535645746, 11.244018093923867, 13.655091633029011, 19.42910794150527, 25.108263801789615, 29.601994678317567, 34.19321082263057, 36.823037234624586, 38.11450408524321, 40.277898560213416, 40.75484497800365, 41.78067801114873, 45.3582516635165, 47.9983191423755, 50.55723409707152, 51.03944521806283, 53.41873908152131, 58.31011656071939, 54.27325319274174, 59.44456889013382, 57.02624122151084, 58.18292673377941, 58.96636338745994, 56.91075825046564, 58.59425530724138, 61.73135433427353, 61.35169405505595, 59.15218359636709, 61.34038739160273, 64.43892887682652, 62.69638187582202, 60.997270423096815, 63.77565370927494, 61.84906650044053, 64.54453183796831, 68.94969934724494, 61.51898652859945, 60.310304278270245, 64.28604139202645, 66.10909925703764, 66.18251842769234, 66.26843200360229, 67.50347594532657, 68.6489702298348, 68.07773228457448, 68.0197226978518, 71.78022068401607, 76.3629832476036, 74.17063366768014, 71.2045587887605, 74.47509513439829, 76.02684941624175, 76.16682655085938, 79.25641618965643, 76.52578187583187, 83.44974518248779, 84.86600218921093, 75.0632293915732, 90.80146745992658, 94.38052336195159, 113.09051724782213, 121.6243563830507, 132.37081013112325, 150.02977707726413, 145.85692644117694, 146.58185770004218, 175.1241387306133, 183.81483550191342, 190.27439879041128, 248.35763983511623, 387.3052926419929, 387.7914962078526, 477.79892386460267, 480.0206338260367, 467.07876323380424, 445.339637172751, 400.35439378825197, 537.5946997840981, 611.461064970814, 567.1070899453995, 569.3814746984507, 580.2046069801195, 639.262575184102, 692.5018387732629, 764.4193449954558, 821.1154366770655, 820.4082566107635, 842.3199878791335, 833.0219453901879, 779.474211005201, 827.056530598169, 818.0076577751958, 837.0255442558437],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0]
  },
  "cmu_humanoid_run_walls": {
    "rewards": [4.0545413879703815, 12.70440598528786, 15.749977283164128, 19.496129074706907, 23.30680637060915, 25.158596366562858, 26.188266326538802, 27.706612281727075, 28.446981641553652, 30.491803043381093, 31.19029426525303, 34.1381495499062, 34.24292316947028, 35.76091385141849, 40.21073935325719, 48.03196646552897, 45.66972191991101, 48.00470211606486, 46.11348536770006, 52.94732913364728, 53.08803975149658, 50.51134150268099, 54.92800777775235, 58.35481862890865, 58.328501145313645, 61.92104160718675, 79.86441502243879, 73.8038546249474, 66.04370372134191, 64.39472575418489, 101.0015855460734, 106.58970031294454, 91.39236670913238, 98.58252223762581, 84.84829536335833, 90.30425417410899, 83.70803842539509, 99.85768197738571, 121.07324171366876, 133.6539560102476, 129.00335517587314, 143.76352111868673, 163.6654267452499, 165.12455975646816, 150.32110534237677, 155.74144686052725, 160.994605437847, 198.45563370067984, 200.78778469303734, 228.8179072980135, 224.29371741020302, 204.09592915624887, 196.0359773337705, 242.9894405667777, 253.10729815911463, 281.1410522282813, 290.96710479566934, 308.82501066105914, 282.28380982770284, 295.52016602022996, 268.75690379220896, 295.0203215738658, 298.77532932761306, 313.1115980308149, 327.50732978975526, 363.0930776971886, 427.0558463826783, 407.0257837311584, 438.36725080003725, 447.79025975996166, 528.551883551488, 510.83261529634865, 533.934616826862, 511.46496592581127, 575.661709827843, 620.0665755698403, 623.6653976185082, 642.4326632737749, 618.9903129932367, 579.8837018407321, 551.1273406190975, 645.2851488785873, 717.8628679603497],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0]
  },
  "rodent_escape_bowl": {
    "rewards": [14.974837838931192, 45.61253214223044, 66.27493936538696, 74.64554141338607, 73.67468672782655, 83.10294251955261, 71.81880727353155, 80.76994109009252, 77.98646646144587, 74.25291658081375, 81.17186549504598, 76.9316568689032, 83.4442601507138, 79.3469978853944, 82.30272332714729, 82.68276252627585, 71.76022329536234, 87.83353171990954, 91.91934051678811, 94.5470529534401, 92.11517876374035, 97.27255060831706, 102.06096736217523, 98.11451487453654, 103.79182460118854, 102.17195562816802, 100.88833333732735, 113.77770583953797, 116.10724052476668, 115.33220432295465, 106.59837606876563, 118.39392855620196, 122.39507054809408, 124.79579687820369, 129.6143373832317, 124.53344720071289, 120.69249183120151, 129.6063886273647, 132.3281210031932, 134.69765954293047, 135.73434571717556, 132.70646933227772, 136.15126656709214, 154.7104091725332, 165.29588995433988, 162.6883191215218, 167.1938768786476, 160.35413578273534, 162.45530582181965, 164.81226394784215, 171.09775720323833, 163.3886522733248, 159.6487746757613, 166.7336757133606, 170.22417014041662, 168.34800783686276, 172.20599946218823, 178.86226834936454, 181.4233163311368, 182.1300268022942, 191.1638477273403, 197.55657598586308, 210.1907334362631, 222.99311216899324, 222.9574818152124, 229.18274168149387, 229.78806073969062, 232.83439341580586, 243.58585835774738, 249.51137109398599, 246.29784870890828, 246.5418633371954, 249.67128804667013, 258.8087119881119, 261.48827079431015, 274.5388342638552, 276.504486142672, 278.52793013184936, 282.7936637212454, 290.759545124709, 300.69923992830167, 299.2809020811139, 302.4818332440925, 303.13040130453766, 307.59427745192204, 304.6057804980528, 311.4389386470501, 324.370146324521, 326.2267972267889, 328.63670249817864, 339.7821009753999, 335.5640079507183, 342.23482985547446, 345.1465770390735, 339.1274947711082, 341.614778493618, 342.92168861259586, 341.60944012347517],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0, 109250000.0, 110400000.0, 111550000.0, 112700000.0, 113850000.0]
  },
  "rodent_maze_forage": {
    "rewards": [15.0, 24.285714285714285, 26.929824561403507, 21.62037037037037, 18.333333333333332, 42.56944444444444, 15.944444444444446, 16.761904761904763, 31.51948051948052, 22.430555555555557, 34.92063492063492, 29.583333333333336, 35.079365079365076, 30.300324675324674, 46.388888888888886, 60.833333333333336, 60.451388888888886, 36.064935064935064, 61.388888888888886, 72.81746031746032, 97.5, 76.86813186813187, 69.30555555555556, 102.92857142857142, 83.83333333333334, 109.91666666666666, 129.04761904761907, 119.81349206349208, 99.6904761904762, 97.31570512820514, 124.9423076923077, 58.379629629629626, 107.27564102564104, 83.33333333333334, 74.70418470418471, 91.55555555555556, 91.42857142857143, 119.84848484848484, 116.21378621378621, 131.33116883116884, 147.95274170274172, 169.65656565656565, 167.39583333333334, 176.08585858585857, 212.70634920634922, 224.3465909090909, 210.510323010323, 231.23809523809524, 200.15873015873018, 232.5, 174.30555555555554, 253.11688311688312, 254.54112554112558, 309.16666666666663, 377.8956228956229, 376.78977272727275, 333.5479797979798, 408.74747474747477, 395.8874458874459, 377.46392496392497, 429.2824074074074, 399.9981962481962, 365.9393939393939, 456.79670329670336, 448.1593406593406, 446.4285714285714, 426.8736471861472, 420.46428571428567, 421.23866213151933, 494.5357142857142, 462.56854256854257, 460.5194805194805, 498.31746031746036, 509.19642857142856, 484.77182539682536, 500.42735042735046, 510.6876361655773, 543.8320013320014, 528.8658491267187, 500.7777777777778, 543.530982905983, 506.6028708133971, 539.7692993281229, 542.9318181818182, 549.2727272727273, 528.2679738562092, 548.8333333333333, 527.7534965034965, 534.2386363636364, 535.275974025974, 562.6273504273504, 540.4464285714286, 563.0586080586081, 549.7482517482517, 547.8354978354979, 528.7914438502673, 565.625, 539.0235287214692, 539.2352941176471, 531.0176282051283],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0, 109250000.0, 110400000.0, 111550000.0, 112700000.0, 113850000.0, 115000000.0, 116150000.0]
  },
  "rodent_run_gaps": {
    "rewards": [85.33715149773491, 146.26545630703453, 113.87993572512674, 110.94133101660367, 110.79190559967219, 107.43001781138494, 111.1673749822072, 125.77565797864557, 127.4549341386891, 110.97230809452758, 120.41462121256636, 112.34897652510759, 114.55778124907745, 113.79500970411627, 115.4602781804046, 121.3811052835371, 122.08303166707357, 116.04860941051615, 124.4709041577612, 123.67925197074983, 122.17628050486246, 119.15978925277595, 129.5466546026075, 127.1772572280199, 134.11215100452304, 125.91289044183051, 121.75432139145543, 122.18904570127408, 131.67072514706254, 128.393313842622, 124.7660067914912, 122.75547788414104, 126.23109586128194, 128.68726373990378, 126.45832486199586, 134.60532462362565, 129.67565550340228, 130.05524727859472, 127.54552294358518, 130.00765727955294, 130.22803438871333, 137.93264452325732, 140.91698302775512, 150.12683531203604, 137.14508713155553, 133.32004117992412, 138.18321840331424, 150.5142498718746, 147.94914043866666, 134.98624629300215, 149.48749919794813, 144.32816071201717, 153.5903262912127, 149.58271462475813, 149.64169619713485, 141.57881080687991, 143.58382117450023, 157.6383636720974, 154.94766874177944, 163.29843329219355, 177.49132561502432, 167.86186967213948, 188.97427080222013, 187.5578270003909, 172.8933217087578, 152.95715291434723, 168.7619381177993, 163.6726632466197, 176.72181620511194, 179.74403128457237, 203.43488118282988, 160.9775279053888, 193.11035146196448, 188.56064849092039, 192.63222207989784, 183.8129151264716, 193.75616867420766, 184.85520287532432, 204.4504775854586, 208.92587451600193, 203.20002953528447, 227.2120453881295, 229.47809558667635, 246.52128517428315, 265.10509585436654, 270.05518817245, 287.02141921473486, 265.69366020488934, 336.4310407282013, 327.85221427190874, 326.8836687561888, 240.77087210163927, 342.62257769184845, 320.64799830700576, 304.34421019935945, 374.7058656301254, 349.07224157855046, 348.8605268912222, 343.17379085544627, 305.8575505358359],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0, 109250000.0, 110400000.0, 111550000.0, 112700000.0, 113850000.0, 115000000.0, 116150000.0]
  },
  "rodent_two_touch": {
    "rewards": [9.283726458120073, 15.473239222204143, 11.572345078821751, 12.711175040979885, 13.62783688221097, 12.590141397007235, 13.364257495992934, 16.756146609916193, 21.022100748079602, 22.087945743591025, 18.373648012006665, 15.951888143866492, 13.16400487235167, 16.188938450227162, 24.741491247789288, 31.53081206758644, 23.407889291583118, 28.37603069201618, 26.983351595886482, 29.480069346116377, 30.629321359430254, 30.66584173081979, 38.47716871567122, 34.725190465441685, 15.727741339825183, 17.35286505099045, 12.177283662887962, 17.44671870356796, 21.535662860655208, 16.838140493085856, 16.401973125169366, 31.351559734806326, 26.255166351195896, 21.663616277836738, 22.51200480841704, 24.56197664108538, 29.85199227970864, 26.018095658602395, 21.899752030219254, 21.14914956125262, 24.26699219363432, 26.262400338071526, 37.11164686994256, 39.185902693084095, 47.85655133849459, 43.03494448406878, 34.18400166491257, 34.121443586085185, 29.60328279538157, 32.79616273806192, 24.0996006131958, 20.390788218969, 17.220210246951513, 26.874119912843366, 35.01818793901667, 36.148857440575995, 41.720755447402084, 47.13995734981048, 40.18704912980459, 31.20882908726744, 32.781060386071395, 28.452794796042127, 33.71665636469884, 36.984133248656306, 43.04061814193667, 51.187737185240145, 50.938604100242415, 58.72328934527668, 51.394418864526166, 65.8387619124556, 78.85551338199544, 86.11224286311445, 118.8315563179178, 120.95078393746064, 115.29245826327742, 110.70600801261389, 134.97661593920216, 161.36387438972443, 189.65387787997093, 192.98882586379227, 218.89595841958675, 271.6681247559925, 333.51776836450057, 349.9834487139532, 345.81839614296115, 291.1130336196553, 284.6286565780344, 314.7016568910558, 303.37624178227463, 268.64979910399694, 280.7681998457088, 300.180764821877, 305.72585244601527],
    "steps": [2300000.0, 3450000.0, 4600000.0, 5750000.0, 6900000.0, 8050000.0, 9200000.0, 10350000.0, 11500000.0, 12650000.0, 13800000.0, 14950000.0, 16100000.0, 17250000.0, 18400000.0, 19550000.0, 20700000.0, 21850000.0, 23000000.0, 24150000.0, 25300000.0, 26450000.0, 27600000.0, 28750000.0, 29900000.0, 31050000.0, 32200000.0, 33350000.0, 34500000.0, 35650000.0, 36800000.0, 37950000.0, 39100000.0, 40250000.0, 41400000.0, 42550000.0, 43700000.0, 44850000.0, 46000000.0, 47150000.0, 48300000.0, 49450000.0, 50600000.0, 51750000.0, 52900000.0, 54050000.0, 55200000.0, 56350000.0, 57500000.0, 58650000.0, 59800000.0, 60950000.0, 62100000.0, 63250000.0, 64400000.0, 65550000.0, 66700000.0, 67850000.0, 69000000.0, 70150000.0, 71300000.0, 72450000.0, 73600000.0, 74750000.0, 75900000.0, 77050000.0, 78200000.0, 79350000.0, 80500000.0, 81650000.0, 82800000.0, 83950000.0, 85100000.0, 86250000.0, 87400000.0, 88550000.0, 89700000.0, 90850000.0, 92000000.0, 93150000.0, 94300000.0, 95450000.0, 96600000.0, 97750000.0, 98900000.0, 100050000.0, 101200000.0, 102350000.0, 103500000.0, 104650000.0, 105800000.0, 106950000.0, 108100000.0]
  }
}


==> anc/control_suite_results.json <==
{
  "D4PG": {
    "acrobot.swingup": {
      "rewards": [0, 26.770552992909458, 100.02952775953273, 131.9273817655597, 178.0145347597422, 247.51629036681922, 329.05476890553734, 332.08806185023025, 360.6552295584952, 411.2560888222768, 443.33496245031614, 433.78098912012155, 485.0056344414128, 499.0279151439045, 537.7612136051983, 497.66353530901574, 510.6954075576552, 519.5892988791422, 561.9883684828901, 460.31275775933204, 514.6318555708348, 537.435615870588, 537.5615561963658, 544.1489008722659, 552.8378462917619, 573.398588176249, 581.4582374549788, 580.1485342717581, 556.7321588001619, 565.3233388053374, 577.7821510551768, 596.0322335673952, 563.6490719519674, 581.7089442944401, 579.2632465987269, 589.1899453952319, 601.5979127379908, 606.1921268566375, 607.8914013967956, 620.6546202221454, 616.398612520999, 593.5793017678358, 613.578976499256, 626.1019001739414, 609.8595142387595, 622.0519152642979, 623.279878809941, 634.5065984771712, 612.200998276314, 610.7598363274093, 621.0414615879223, 606.7056264491529, 594.7736142303753, 628.0071459902196, 609.6503496638821, 617.1549267426803, 615.6871758323923, 618.4336035741516, 633.2111335847901, 633.5348711994598, 657.5155777258534, 615.5672730676876, 631.3894692635764, 629.280708036476, 625.6390185657839, 638.9140803681562, 581.8221842906551, 616.844469419382, 631.1359069042954, 627.0316666632214, 641.8438777443951, 642.4461951176233, 644.6893784023985, 640.5956773901262, 626.1692113694044, 621.4071257859729, 639.5571195018083, 632.1072045035951, 631.5339664796074, 626.5140538058344, 645.7642202156067, 630.1743188817322, 660.6790246608482, 615.526550597408, 625.73738094963, 632.2944703403992, 630.2276591170564, 627.3380928060227, 630.9989502097185, 626.2689104684131, 622.0320050598934, 639.4782081156135, 655.8483910190873, 618.2094618310583, 648.2372534073367, 610.6014377614689, 637.7148531854072, 634.5408976127077, 637.0511434162275, 642.8207093894183, 649.7986964377119],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.3778037240537249, 6.994344826983714, 18.080393229174028, 61.11695641195494, 87.16461209853969, 148.06475982719203, 161.4342580901336, 210.7303252435733, 246.39996986482032, 282.3996930184038, 298.88013985842866, 302.80927637996047, 326.30589890467513, 358.94707334195385, 360.10345648052873, 348.2310201054397, 368.5984217428414, 407.144271850556, 411.0747314866678, 423.7253725623245, 440.63588643639116, 383.5216109732853, 436.15723982861664, 425.03326682149196, 450.6059892865647, 451.53348662553645, 474.98661055634483, 485.7175521258758, 491.5521852181854, 462.294735707805, 513.377894889148, 484.2033181314502, 494.30162546044636, 494.7423012907121, 499.4078410326409, 495.885077657752, 510.99541200406867, 508.19593960556267, 545.3610572157835, 502.3178035115376, 537.7386831650003, 495.01620020541736, 484.17005156752555, 506.1738869145345, 501.987322141568, 532.9214168278093, 553.6994749787297, 537.993135597336, 498.9255743373886, 557.5320312801751, 545.4510665441697, 562.4228846362533, 548.846828344555, 554.0459736460479, 538.4258822099148, 533.3743930115422, 528.7577380324932, 535.5469010886138, 541.6721265091367, 571.3610553461555, 550.3591456857255, 528.796178330901, 543.7228765597521, 540.3330272978155, 568.1885096580321, 561.987209023528, 570.2185051748777, 580.1502668827029, 562.2697237173237, 570.496116963611, 546.4524831127063, 568.1942458424977, 610.2672100678953, 562.7279456532307, 583.6510700973029, 548.2028477494864, 558.9725328659248, 572.2138610481197, 596.0793038431646, 582.2839416160032, 586.3948482534117, 557.5011677475582, 532.3351595477577, 580.4536123229852, 569.7108600560315, 588.2440320125596, 558.8366910624064, 606.7929754978531, 548.3435980194878, 580.8285321343782, 564.737909820955, 580.3221033925483, 582.4406013702816, 574.3439244551143, 579.3799287776675, 582.7721877129947, 532.365530554437, 584.5034092078938, 583.831866152062, 549.280360606709],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "cartpole.swingup_sparse": {
      "rewards": [0, 0.11842105263157894, 0.0, 0.32142857142857145, 0.22796934865900384, 0.09117647058823529, 0.026595744680851064, 0.22023809523809523, 0.1608910891089109, 0.3641666666666667, 0.48148148148148145, 0.7660550458715596, 0.5977564102564102, 0.5658333333333333, 1.4815705128205128, 6.375, 6.823394495412844, 8.556891025641026, 26.022845275181716, 53.543934240362816, 45.041377314814824, 151.96286848072558, 207.01897689768978, 252.69811320754718, 274.2297507788162, 366.6436507936508, 438.57561728395063, 486.15075231481467, 522.9250269687163, 547.5953525641025, 573.0862159329141, 588.3911616161616, 561.4045781893004, 627.0133928571429, 729.5942367601247, 674.7500000000001, 729.4684095860566, 734.6674528301887, 753.0165165165165, 764.160910910911, 760.0190677966099, 751.3138138138138, 730.202380952381, 769.144894894895, 764.1216931216932, 763.1450320512821, 735.8415178571429, 771.3771043771044, 751.9216171617163, 760.1615120274914, 781.1244658119658, 780.5353773584906, 780.0091666666667, 743.5841836734694, 784.4644999999999, 791.1111111111111, 791.0635313531353, 790.5220588235294, 792.0420792079206, 783.8660436137071, 781.7753623188406, 789.0257575757576, 777.9069579288026, 789.9854368932039, 767.2839805825242, 797.3924242424242, 786.2797101449275, 786.8984126984127, 792.1015795206969, 790.979365079365, 785.78, 776.6650326797386, 795.1438053097345, 785.9784226190476, 798.2333333333333, 761.7163461538462, 775.9012944983818, 765.036303630363, 754.7315705128206, 721.1230529595016, 712.9057632398753, 722.5977615965479, 786.3168103448276, 735.7435344827586, 727.0075075075075, 785.6865781710915, 756.67302259887, 781.7214912280701, 776.2926292629265, 734.9323559670784, 743.177927927928, 801.1404320987655, 741.9461651917404, 792.5700589970502, 757.3052959501557, 762.3720145379024, 774.9748168498169, 715.1211419753087, 776.5645645645645, 708.6854354354355, 751.8559870550162],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "cheetah.run": {
      "rewards": [0, 8.058867224464182, 14.098523439366492, 25.497588803921207, 22.66996493605269, 28.680371613894284, 46.74912375034401, 46.26992717155697, 76.17595255224742, 151.3027884032339, 151.06453812141208, 213.57705487615328, 297.093535433051, 311.99285016070246, 284.9732267618988, 381.81616617305855, 424.78292477919484, 487.1188668530598, 478.4159147564798, 508.2608907624973, 584.9840699095153, 534.9683435993635, 585.7414907486658, 635.8244656163105, 683.8992777730876, 685.6671153477363, 697.7823427152675, 679.6888385134002, 702.3182958767302, 722.3368718820442, 715.6918898026508, 772.2081209106477, 782.4908494754467, 738.6920888448302, 808.9044032214143, 792.1894434403436, 779.083891065995, 772.8183188707607, 815.6143038983324, 822.8211895940248, 814.997999631654, 839.5650224839206, 832.846632212388, 840.2798800023949, 823.8710812140944, 831.8910494967753, 877.8190668694626, 876.8275042520296, 879.312459974331, 880.5988805649853, 823.1732906941462, 878.7483260487742, 892.9840675812227, 850.509881840903, 750.3704459032066, 738.6483321029151, 815.1215133715727, 842.1840402133082, 815.3618146039202, 821.415064090005, 878.8240091647656, 900.5933170882217, 828.1664188197119, 903.0321741529701, 900.2717118282915, 889.0950200320179, 878.1127791751736, 891.2042496422321, 900.1303944858066, 788.7512904605177, 888.1228565739058, 876.8218745267252, 892.9960971907994, 886.0093877686867, 872.456224632294, 868.252544702133, 845.2379110986163, 904.5927414919538, 910.4408061118705, 888.9544195831471, 901.8264294806278, 906.8458786395252, 856.6824823237382, 859.529720047102, 893.2467028552736, 905.1799361884546, 867.4835067754062, 834.8279980497741, 908.345863103111, 910.7262534500409, 870.24445600571, 902.2428212188845, 873.4792019995335, 910.8104239908072, 844.2986518328632, 747.7031707416445, 903.3563932590228, 911.438915621034, 871.0236086919434, 877.3008698822134, 913.0828788826412],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.spin": {
      "rewards": [0, 0.03352194787379972, 0.5988325281803543, 7.64936014839861, 24.300279528164143, 50.63458445044984, 78.49840171905389, 149.33725691746523, 257.94723360375536, 372.5372923565633, 410.6206633736635, 457.8638933932413, 507.4855389980391, 540.0404921467423, 561.5394978354979, 606.0440055315051, 644.9561278166276, 675.4711384026601, 704.1069909257411, 743.174426191093, 762.4249864985442, 779.2977497132498, 786.6194194694197, 800.7138280423283, 802.5733382358382, 820.3682943722943, 822.4062151775696, 825.72309769538, 833.0982204095629, 838.0707129097754, 843.2877385180956, 842.9152218152218, 851.331673097434, 856.2901381540267, 859.734901415457, 857.068241055241, 863.1898322973324, 875.7264723273981, 878.4715305250306, 880.813456265956, 891.2190153296632, 890.1429661195285, 896.0192848020431, 901.9000685871061, 912.1108245149909, 908.2738536513091, 919.3132687590188, 919.4628566618568, 920.9802420145013, 924.407655844156, 926.6689779741864, 937.5702843251756, 940.9793148148151, 930.969087447453, 933.9176648029915, 936.3373018541281, 941.1912674754019, 944.3534911847408, 951.4063816499003, 954.6351505531507, 960.9027697268439, 958.7703941977086, 958.112044982134, 959.3899183292701, 962.5786053966607, 963.2251628331982, 968.930753697133, 965.7779780233482, 969.5222710558918, 967.4428836648667, 972.9439435564435, 972.9650309270501, 973.0777114922115, 977.8818047870934, 979.1607813140216, 973.7359311813015, 974.4244602105712, 976.0119869328202, 979.1592581458327, 977.6054460420535, 975.2006459418496, 973.3201486291492, 981.7266301257041, 980.7844839830947, 951.5025806669325, 983.076709602796, 979.6082023943135, 978.8887000962008, 982.7828044640547, 980.7470534266832, 978.5562990250492, 980.1682300961146, 982.6405753256715, 980.8730792355791, 982.9890652557319, 979.6295493197279, 985.9533044287675, 983.9549704924707, 949.147758375883, 983.3445054602461, 982.9398683047723],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.turn_easy": {
      "rewards": [0, 54.26546391752577, 226.64152046783627, 189.71598002496881, 117.17790262172285, 196.21719858156027, 160.35833333333332, 237.32142857142858, 211.73581560283688, 205.08420138888889, 408.09183673469386, 293.79774305555554, 445.5434027777777, 435.448877068558, 353.8888888888889, 373.20578231292507, 360.62590579710155, 377.8028083028083, 432.65701754385964, 379.3731884057971, 434.66156462585036, 330.3241758241758, 491.6043956043956, 524.6992337164751, 474.0257731958763, 441.57474226804123, 443.7683215130025, 602.6229314420806, 493.10767790262173, 560.6896551724138, 473.04545454545433, 478.46717171717165, 560.4906432748539, 535.9764492753624, 448.54021990740733, 538.4948107448108, 562.4389499389499, 579.9706959706959, 628.988224637681, 678.9119883040936, 574.6293402777778, 634.6486406619387, 538.228587962963, 587.1050973654067, 658.9592013888889, 646.3174189814814, 729.40522875817, 699.5946712018141, 756.1127450980392, 588.4654882154882, 730.7042328042328, 633.0863914373089, 844.6431405895692, 694.8247422680413, 758.7407407407406, 822.251754385965, 781.1355218855219, 788.2457912457912, 751.4447368421053, 818.2861380798274, 831.2940044004401, 891.2983440170941, 826.2777777777777, 853.8724489795918, 895.6434735706578, 826.603587962963, 871.1841666666667, 862.9358974358975, 831.9130190796858, 824.6650165016501, 873.9207119741101, 857.9602777777776, 772.563492063492, 854.6436507936507, 832.9476806903991, 881.6893203883495, 918.9805295950156, 887.2588996763754, 905.0704545454546, 854.519764957265, 889.7982456140351, 904.0243710691824, 892.1757425742575, 899.8689320388349, 927.0577557755776, 893.839596949891, 928.8754125412541, 846.0106209150326, 913.9742424242424, 947.2277298850574, 924.4598214285714, 956.8104575163399, 896.6325, 941.5015290519877, 910.8138138138138, 917.0848909657321, 903.7421383647799, 866.1358858858858, 927.8961988304094, 909.914373088685, 884.5825396825397],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "finger.turn_hard": {
      "rewards": [0, 0.840112433862434, 0.2152777777777778, 5.237768308080808, 74.76429020439438, 43.937746697746704, 115.89244662033124, 241.02427774771525, 205.9867754467755, 299.38082750582754, 273.35042432638585, 288.5513912369682, 370.8179472237163, 277.05358164058157, 398.9502287420556, 413.36629394465945, 450.91184718059725, 489.4686936638859, 297.64889369889374, 502.1087941083136, 209.6840653648346, 628.3035187227897, 696.5938183922558, 723.1619477004479, 757.5737456987458, 594.3852360795072, 631.6617081413957, 540.7607323232323, 717.3825979575981, 793.2476194176194, 746.6795928252661, 673.7608222888219, 675.3871400975567, 762.6270886698769, 681.5195079678773, 745.6123288392521, 668.1680389440806, 845.4381338213067, 747.702558813972, 849.5698146668145, 784.6435449180449, 836.8237108866916, 873.8080203450398, 738.6557655709831, 901.2129276973025, 864.5221226366224, 908.7100479029826, 885.5208296703299, 928.3306031191029, 892.0971015481432, 919.7315182245736, 819.9937228280978, 905.3674649039234, 882.3799318234103, 903.487449548908, 857.8569608354607, 959.3692304801682, 899.5786639656636, 960.4470813908315, 882.1938683538684, 934.791118141118, 976.3946810411816, 972.5180159840161, 873.8448137418134, 875.54494781313, 928.3763678629059, 941.5556602286604, 924.9197117697116, 923.0439843570279, 891.3381080532122, 969.2210488955491, 876.5872459138084, 871.3976037080203, 855.841648433475, 862.4440832315827, 962.4744435585778, 917.3068563883782, 898.6660974175398, 970.7615444162321, 927.0341041366042, 937.6400525770531, 918.7820254709679, 969.1720883786104, 931.0770787545788, 855.462524156755, 909.6689641678772, 920.3564515854517, 963.5521448073531, 917.0494719169722, 975.4895044400047, 892.6366759166762, 971.995037042433, 942.2847480482482, 963.8351787286794, 937.8787481777484, 910.4636517001518, 914.8546967114679, 860.1972401174319, 978.2110953282827, 970.8301462426464, 963.6512291127676],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.swim": {
      "rewards": [0, 66.40645240280973, 84.01246382722744, 71.03141108424744, 74.84091725757989, 84.32474652604235, 107.50998279690846, 119.2807437711414, 127.60942282306134, 160.44714283425523, 186.42160844917086, 272.11710820705935, 302.39095231137435, 370.85402060578355, 331.1532277386597, 479.6542066165684, 489.5898390514196, 513.2105523339192, 606.3766225965566, 596.4019123535501, 441.97407479538145, 680.7768402297476, 578.6392948450551, 618.4579552759279, 665.4245579217073, 621.0939584380903, 687.3569763076622, 678.7203927992634, 754.9496469908919, 723.5977976150537, 711.0929333660469, 732.1409749297994, 719.1506251049049, 724.2143414734861, 718.1559878566623, 769.0616544710665, 698.0407726768213, 757.3437216949333, 753.1574720773748, 736.4933989173862, 788.5801775695154, 754.3462714412548, 767.0970151935559, 767.6044506251959, 759.926359274679, 775.1410984939492, 769.546506497595, 779.7487670116161, 742.3009383192493, 796.3626380631534, 768.7875304744763, 772.9928617344274, 800.6769624010584, 783.5544952725662, 756.8394272545174, 788.136603035265, 782.6531022825376, 798.2742692950085, 787.6439620853272, 782.4662517923979, 808.2833506498959, 767.1506300434348, 800.6767727350694, 774.6772642875668, 794.0022666507575, 813.7573705776546, 835.8348010503139, 815.1617313995549, 803.7854959185132, 803.5329310679471, 818.8320384185579, 808.8117160463788, 820.681200744637, 808.3846120344624, 845.8407879451942, 806.5254469889776, 818.4482971533874, 821.9801826494545, 803.5994140875952, 813.2682857820798, 813.8253992765956, 829.4448667169595, 840.5202228880562, 832.7220634043473, 812.4280382241338, 833.2011336460854, 815.3216988391806, 816.8724756912595, 797.0864335045655, 841.925883939256, 808.9396393041667, 814.3087099649595, 808.7753671667344, 821.0293730207, 835.651852884174, 810.8623114394596, 820.6670061176527, 836.6266037302908, 846.5100655383833, 813.0727314123152, 811.6971136226044],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.upright": {
      "rewards": [0, 224.8480625990713, 359.85921215557323, 307.7531210857097, 300.4210612549772, 365.56581724526967, 347.4863133245735, 350.4347655703363, 392.81279185161065, 468.2725645069228, 551.6175515749845, 562.6309544538207, 719.0270491063618, 714.5293926994982, 773.7446499143869, 789.7597205856512, 784.5300795716497, 847.1726202004426, 847.5216435253145, 884.2375472621957, 856.5604773435043, 860.4366700731327, 904.5922060473065, 878.0722942271035, 925.0210593004645, 852.2751969635171, 883.4850121083514, 876.4803262179882, 851.7817930816752, 884.7838306443638, 876.4820394198122, 919.097767573734, 903.4309893638942, 896.0954808471021, 897.9121974086959, 896.7665251360509, 903.9228581798172, 935.8919898043562, 920.6889580684226, 919.3919605242285, 910.6823530101079, 927.4887856558687, 904.3974864506126, 927.5354844294698, 920.9143743414884, 937.2304297671081, 918.1505764434305, 919.8685417694608, 898.2101262358711, 900.8974365131038, 916.980153057593, 877.9092664493788, 926.1345072598365, 925.0664059282158, 943.5880018012263, 939.9100806835369, 934.6324871062488, 939.2951925463553, 944.7329842890472, 935.098242156784, 941.4931662284083, 942.2559571479728, 939.6946988935279, 933.1266394489159, 940.3004943495215, 944.4820159421893, 942.7428911611992, 918.2046937522987, 934.4313854695777, 930.5292476909884, 931.5531929021357, 942.9946376967632, 944.1687992784023, 929.1778898332321, 949.9951562500206, 943.4433010747767, 945.4359604343337, 937.8606572562425, 939.860689814281, 941.2793057485133, 936.1934696270907, 948.2752696152938, 940.5596947949733, 927.0601758155066, 948.7867519459458, 937.9438451391864, 959.3038215675828, 951.2106791420999, 939.5130941759176, 942.5885527031508, 954.5047063874673, 944.7594533578846, 915.8733835087531, 952.585989319817, 943.4775414325715, 935.5902224838051, 959.0796475323162, 941.7201587744817, 945.2923242626104, 947.1081203873536, 946.011339368577],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.2582729560775879, 8.926302731308281, 50.91475289557066, 100.21370127832414, 143.1494416098943, 165.45854883244127, 198.9799380495575, 238.4971675110721, 262.263712004516, 305.72918655179245, 347.6329222758161, 370.66495404306295, 432.99471583307525, 435.8455468041489, 447.5214082812369, 446.7244045319599, 426.48738816143293, 452.55992257795936, 474.7197032619973, 464.84364300176736, 476.620982514736, 479.70100823908746, 492.1494377224051, 462.5488342682091, 496.1325137502666, 491.0598696085227, 509.94752949944603, 504.47271160242553, 520.6041443247512, 515.9201289203517, 521.1318842538673, 524.0441411440836, 533.3603773616193, 534.4993241486267, 533.5513258740464, 519.0187306060949, 520.6592230971104, 547.2343397401291, 550.2302229718799, 553.8836711393484, 546.2972694903796, 551.8864473739497, 550.6675256110755, 559.9139355911923, 533.339864353897, 553.872671310997, 562.2762769463945, 555.9148621377669, 568.5672733870522, 560.8721877738634, 576.5794538089173, 564.2026343436446, 573.1532246807961, 557.581301474881, 558.7917467961404, 567.7584993191731, 570.4551848649727, 568.6952777045014, 559.276833133305, 581.3092634699957, 569.1793527669157, 585.9903792394409, 579.1276620128606, 572.4225890626451, 581.3818589078401, 586.3940857009834, 585.7345870408435, 580.7665770809407, 571.6857186439836, 590.0211824914953, 587.40730471432, 589.7679047529299, 574.7438333737946, 586.6644419538287, 584.7417132907938, 575.5822659477036, 586.9944958063593, 589.4715338777738, 585.1312240625454, 574.8389639894007, 595.2292600933688, 587.9733985776567, 586.6618092615379, 583.8468215055742, 581.8629903133217, 591.1603030505433, 583.2925145348445, 588.630452131969, 584.2774555907713, 591.1506814339778, 588.4718177667366, 593.4040350241053, 585.9127607957619, 594.195720179974, 589.8675927576049, 586.2832362406393, 588.0404824124507, 590.2508308341143, 582.9819177580952, 581.202662375233],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "hopper.stand": {
      "rewards": [0, 1.23012486520486, 3.0086853279818753, 2.2164601072138566, 4.396151151348893, 4.605533148533379, 11.26693745824456, 8.892705669569349, 11.996620862180615, 21.570097666117878, 23.166141483956164, 21.650736466926688, 24.893521940759594, 31.18892501532429, 42.647295860981764, 79.50465610987283, 57.986432552978556, 73.33028536747042, 107.09727861839428, 105.0634805030293, 119.21793820794987, 157.39982230530848, 188.86837765495935, 192.51964000529713, 258.39708532266366, 337.43318653332, 337.7281692880802, 437.85891165458605, 378.127856728261, 432.5582491428621, 445.03198451607943, 443.346834770684, 521.8806932125807, 463.61083379829364, 513.1345061937968, 499.37253549538536, 526.0593698987774, 531.1882752562581, 505.62974216125826, 601.92496500318, 652.8593986671832, 616.0894822601075, 702.0554065499455, 683.7190403071316, 693.1073153488443, 667.5070439391667, 730.2465698911686, 714.0152476053768, 699.1025339974822, 703.2478253370168, 703.5142883562019, 741.753785767489, 720.2635325446273, 729.6940287767331, 747.2745481571177, 763.1439887614961, 695.6840515802004, 699.5294987948042, 736.3699326175876, 742.0994545940573, 745.9536969005197, 735.9288946787516, 748.5344951886398, 731.2034146162761, 772.4571999693528, 725.8496285062591, 725.9134405335061, 706.2076612532294, 732.7885411930083, 770.9966208051751, 773.2523185914463, 730.2483725477667, 722.7652169126007, 709.9205109912357, 732.8011466554276, 728.9967841294855, 742.832552880657, 768.6662620244379, 737.8280312659177, 771.3871830105451, 735.4020961762545, 771.2276165999618, 756.920074437958, 743.1410920388873, 742.4555129130681, 713.3548988984301, 750.7785395725007, 727.207135342492, 747.6926039208969, 767.1987350976957, 764.7780389891732, 755.2906214235521, 763.493829434183, 773.4918127780604, 774.4019513037034, 751.6031621438585, 742.8809580135126, 743.3577799156698, 752.9808914182315, 752.8451686870875, 774.8547944070036],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.8119378978978662, 0.9526831182021486, 1.105700268281844, 2.0362753788772503, 9.554053544544583, 27.341030656192512, 39.460082348246964, 49.27640442176897, 63.402790704133224, 74.08621890044476, 87.35212757299207, 113.6683438637423, 131.17030094401585, 144.52369710129722, 161.34862718930822, 178.83048979302342, 196.36948896970532, 214.49942287600163, 234.1448152160372, 254.46908652763346, 273.35192935353035, 296.934668961059, 322.3184824988116, 338.5022637912206, 351.7530350597685, 371.44576899919093, 395.4846276584941, 405.29592598421624, 425.20541912173803, 434.8521860413758, 440.76921618448904, 462.49952694370575, 474.6023032855359, 483.0495473852018, 498.43201830189963, 505.1709218615608, 511.6978450811856, 516.6934157046086, 525.0937645232383, 534.8417858021207, 540.4214152139696, 549.3587745780629, 550.7213134366376, 563.4407138947388, 569.36682784889, 575.056436934366, 576.2017746012117, 586.9670350109358, 603.8066373160649, 593.9216909667997, 603.5949718010152, 608.908453842686, 611.4335577724974, 620.6668959498902, 632.918032065591, 624.9814286790407, 632.330595747322, 637.2814143651586, 644.3954397048803, 646.7761727069802, 656.6618747678316, 658.8788794508139, 651.6363101999843, 676.0287692382145, 668.4034538775327, 672.6578666814254, 668.3819043342993, 688.6714857636237, 689.3972937553102, 689.6744498954075, 696.8736855374676, 684.5035258402577, 684.71387396019, 690.0998750715087, 691.6425814070649, 705.5708371589008, 695.6125488237036, 704.7994939365445, 705.8703224262731, 704.3688319551247, 711.6679096461177, 710.4892342686674, 715.66635344453, 715.9609972896566, 717.1304489722526, 719.7553176594447, 722.8114913584448, 727.0815996767759, 731.6056547763816, 723.2608331932056, 696.2441771033695, 715.8697189209008, 729.1394634663033, 735.0225404919734, 729.4171330961467, 725.7727256111134, 730.1969202687849, 737.9109592303333, 746.2273712464839, 753.9000959757624],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.875571059576727, 5.487664406223967, 12.739556717743271, 43.316684915295895, 80.47251329165269, 206.08338792682315, 341.72937315156094, 454.6490123113059, 599.5213784635389, 671.3954352737212, 721.978490963417, 768.0612480178398, 838.501653009726, 857.4968521156461, 880.012354333073, 895.4189878186331, 903.3706651694085, 914.1980146366358, 915.2242570991883, 918.9450141358128, 922.5924248967859, 918.1759654635455, 929.419542360167, 929.6547401916746, 927.2263023631768, 924.549716592922, 928.765475120437, 937.0911689198336, 937.0570145061292, 936.3186950358888, 942.1978302014817, 936.9271720072275, 937.437033404351, 942.1685621020117, 938.2702452037772, 936.1072846380201, 944.5907817687464, 940.9329895806353, 946.2322346113319, 939.9109971663015, 949.3519575478387, 949.177835140742, 945.6633398969652, 942.5342505884896, 951.0432287264874, 949.828588749202, 945.4870016148683, 945.7360641772668, 950.6220083006807, 951.0078474896098, 948.6426191835026, 954.2382902049437, 954.3183981251066, 956.3398983577673, 946.9909982918059, 956.032055222061, 952.6882638384441, 950.883773817003, 956.0373008547767, 953.1107597652165, 955.6792914461305, 944.8386625219485, 946.4407802639811, 948.6991047940965, 950.3384293286827, 946.8892528005717, 953.684096067525, 949.6733171550052, 949.9424861123597, 957.8385974307371, 945.58943746951, 947.0327530650006, 952.6431875103349, 957.4044994206475, 949.0831788880416, 949.1474988809393, 954.9297981215769, 954.845082488633, 956.278451578686, 949.9212716691502, 951.794490708613, 958.1381846841517, 951.5368893627985, 956.6374327936707, 950.2539627564742, 958.0225799952867, 953.9256269921398, 956.8348680361797, 952.8933198512724, 959.5906478391024, 957.3465583588206, 957.7976402993421, 955.255319251088, 951.9917031272983, 958.2363284099587, 956.2653090924538, 958.019024307984, 957.1800425493601, 957.5565288133992, 959.3021343600293],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.2725207698076801, 1.5205466910125656, 1.918886163261669, 2.1305617950009452, 2.6673900323009145, 8.676506867762738, 80.89462778797675, 188.98410153961183, 279.9809160683416, 347.46183316731987, 421.5289410679184, 479.8500616329226, 532.5983222258828, 600.4491608219691, 650.6076523684491, 685.3117005058748, 703.3867542346503, 717.7570089350078, 750.6398856346236, 784.218654597107, 812.1127335110423, 827.0913352374189, 846.759742775002, 860.2293065376726, 865.7062735203671, 867.777888615631, 875.8319851390247, 885.1097139613524, 889.2406360653501, 897.2005089673637, 901.171456186743, 907.8276538858731, 903.2455388380956, 910.5191320734178, 911.0845166707272, 908.7164442237323, 919.3470414563923, 916.1242125120563, 911.3168828060755, 915.7829439204738, 918.3431285438387, 924.0965459646085, 923.9788894711028, 925.4296823811707, 925.6081462838614, 920.1225921238736, 926.698554515955, 928.3630860702903, 928.1298483709518, 928.3038796458001, 928.9391844900454, 932.220496319063, 932.0420950250971, 932.9382952900279, 933.8896809937676, 930.413207552432, 930.7843688260544, 937.5076074416801, 935.3930008617059, 932.078721108296, 932.1333641313868, 934.2986213428588, 938.8113657410819, 937.2123772742809, 935.2537721066249, 938.8420367082324, 941.3282423400483, 938.2029872586339, 939.1788510272031, 939.2730361803698, 935.3075126416459, 938.2592262324299, 930.470553705806, 938.5227411199529, 941.361285183483, 942.859336059325, 938.4920643348361, 939.82918787421, 937.9505608231829, 940.2508035099498, 942.5094721552858, 941.0762717443241, 939.9973295427479, 940.7068833200443, 940.3658831748811, 940.4137143554547, 937.3891693232559, 942.2927785642389, 935.6971821583796, 943.281840760198, 943.1280179761345, 945.6869723029866, 944.4460564404583, 944.373840099632, 944.2801827914058, 944.8618525269652, 946.9980098376229, 937.1461533240399, 943.1881496806565, 945.3850311347926],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.3696882029625432, 0.6084484199399857, 0.38192219062972005, 0.5177210125538338, 0.540278448483199, 0.4558152459388443, 0.6921983271859138, 0.4165686793880214, 1.3364982180468696, 0.7187936431983736, 4.358448991036298, 5.205857074584504, 11.989390917340257, 36.46148495978775, 42.000267054741045, 76.43116357341755, 96.88811433998097, 105.42189285102675, 131.16027978302608, 168.6367518148537, 203.33517209980258, 199.02579918061306, 231.92727013290812, 260.32290811607197, 275.8239643044131, 280.25431876019013, 324.25538103009444, 325.14748755537414, 333.2426833928273, 339.4870756650332, 387.8462390330676, 390.8617978323869, 414.46067993824187, 405.4330557986587, 417.05255032588116, 416.8356352379856, 399.59492293238424, 436.2854145908121, 457.93165825457413, 431.8858589258593, 438.22550907151617, 422.6375625558103, 445.1012734955284, 454.01133673073724, 453.60371115815536, 465.833220050425, 443.828162403234, 447.1728190416476, 435.5093079508345, 456.9937997411439, 447.16471328864816, 455.0247972322172, 458.20024400245967, 465.1936332853758, 465.99653011614345, 459.80556024713604, 453.21463302209685, 463.2289560210927, 474.6353097910016, 449.74896735721194, 450.4085072319742, 453.03042738732495, 464.9116599679233, 462.5961368172908, 463.94554532470386, 455.89756325280575, 483.7541602117546, 470.5987867122857, 446.6623070620416, 468.941651187948, 462.1732764252545, 454.162727574293, 459.07467995088837, 492.42225340390206, 487.049939246046, 477.7391267852516, 472.38209558793807, 477.01902358018185, 486.8429006144673, 486.3594091935101, 502.49986413153727, 498.8022838192932, 520.7584836718033, 480.51915351254274, 485.46544778162945, 497.06585575379927, 524.731192487149, 520.3744930695572, 511.9049711662017, 520.9021020511789, 521.7274344866067, 528.4673241097958, 535.7507632471012, 508.92534912835976, 526.3419179671773, 532.2009628910369, 523.6896715082231, 537.7197439181903, 505.2801970622987, 541.6048398147236],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.5799837633882741, 0.6551178787582203, 2.4822844224879255, 3.2953199533711865, 3.543000455929897, 4.674710465561685, 3.3031214321502316, 4.388482674915549, 1.9011064442887078, 4.798750668453423, 5.139644231864912, 6.843229773516891, 9.098984251596319, 12.251439971680012, 11.188988985387425, 13.504127098429437, 19.264654046347605, 24.621136475646804, 28.75481810437891, 35.06933447561763, 31.352291120915794, 42.64332176773914, 45.22428906501436, 50.15965725765842, 61.55920890981645, 54.273156062431454, 50.81196755714751, 64.28562535756382, 61.502267298446085, 53.26215630662699, 66.91484763211206, 77.81019972892419, 79.50171158824404, 75.25067168800912, 89.6713580114076, 76.67433047380084, 79.90868455087146, 75.9915904934838, 77.10616502944774, 81.24765305038953, 93.68613487754772, 81.83217904580913, 85.20509359312327, 82.87208505134112, 84.74580182625294, 81.41628869802801, 83.59592621865494, 89.11553038916284, 90.63349067933737, 83.89691752317458, 83.18042286134366, 78.4880447321253, 85.70273253367142, 86.5060586847745, 85.93846356495177, 73.53702613141692, 78.62783145582635, 84.76759013808665, 87.08901980266316, 95.23443278377246, 80.91200377282584, 86.51283241303818, 98.21765936357104, 73.3748762066469, 87.20754920911938, 79.81820805069381, 97.82724105939216, 83.47390528894877, 86.05375496974891, 90.59648781972705, 86.83572392960143, 94.82844617691083, 90.31019257927117, 92.9332798498371, 81.48908373596119, 90.52830649951969, 86.64803412932696, 90.30445925304541, 81.95555725098538, 87.44196625856215, 100.88989224694362, 79.77428985878242, 85.7393264317634, 92.95622748059876, 80.75164695125204, 93.09162499917937, 87.09617461208273, 77.1009066718565, 86.26392353328471, 91.58055899740766, 83.72087076057097, 84.8876107765568, 88.96102234703464, 88.87142028152235, 98.58369656324354, 87.54766586248275, 84.87945908757958, 92.35944527269213, 96.3580116202619, 99.39022431766213],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 57.153532209316985, 48.675864594784905, 40.92048255373538, 54.16991913738578, 49.744990957282106, 45.64757726359411, 32.498194597577246, 38.218005137136764, 29.34380589049136, 35.4408023522118, 46.959223257889455, 47.638280274156685, 40.37075705258681, 49.667951187175824, 64.2093223937724, 62.79178700673791, 25.69691506811233, 48.30464382656013, 36.1562869488088, 51.298697149886365, 48.10872055794051, 46.52376531656028, 32.743736794237385, 50.03308448452796, 50.090352476056815, 48.381801641778985, 41.248932181890446, 36.345469867323814, 40.01367762880897, 36.10910927182947, 55.73640313029912, 44.73668125721219, 36.65687481098559, 67.653875965896, 19.18091334829308, 49.593443670983746, 35.08807550769358, 19.680464049645327, 32.090350417580034, 37.48216576545712, 41.18675100839604, 59.50163343945812, 62.07380109331225, 36.03783069734951, 57.01640990536964, 34.74073831367736, 35.052018255992344, 43.58202270567154, 51.83548566365725, 56.534597085397, 28.812885637317343, 39.635495476840866, 44.5551210253321, 51.65807562160278, 31.87347324042565, 74.51290719523448, 52.342011998982315, 48.9333195962268, 50.56535646943912, 42.06887891496739, 26.657995847377677, 46.705102236545535, 24.09868645717334, 52.640226227819376, 37.276980785292196, 72.17192501281892, 27.652145946955645, 54.22921278957636, 57.01909609831202, 36.01733429742625, 30.23189343133372, 46.730909326519374, 42.123345738460706, 40.31956482958111, 52.82472291180813, 54.379097122282616, 35.7255594581622, 58.26798924054251, 29.7905503960005, 51.397397149776744, 26.612746443474702, 57.031878891944, 51.94678803489393, 35.256566292822406, 22.230219632880782, 28.011946434134767, 52.48661919918769, 40.65607548048235, 32.987400487934124, 23.887539631352865, 57.22013973810015, 48.68368692232187, 37.15269025279929, 75.69145379361446, 26.692021586355263, 49.586848297456655, 48.93733482975698, 38.7905217821497, 28.362386698709287, 46.007862671078556],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 49.89637530696978, 47.328980729274015, 43.547319132807694, 71.28919385998745, 39.72793756623113, 51.46613527633959, 58.155757494649976, 56.09502368269143, 57.28875375962045, 62.31476583202609, 73.98825522485909, 58.678474418687, 50.05339120995508, 84.6135312857774, 82.16733293011761, 76.56485043332238, 61.81277979368333, 78.40536488657447, 51.673012256611585, 55.6981865667544, 73.40493743350474, 61.542164203165015, 60.90455798577647, 78.47264828729128, 71.26655227740811, 69.0053923332747, 64.82203373386815, 62.75405307204175, 93.90324000081499, 59.24327488413985, 63.59140617744052, 58.67936408849071, 44.00595884882308, 76.76409266361854, 59.477634605680066, 58.67972659637881, 84.20104363587849, 94.24391982499795, 63.49300039813797, 72.01515433128534, 77.60758588793853, 80.20511319190022, 59.62870670229543, 64.14940897661886, 64.35694194018195, 58.98610791427359, 57.84990797136579, 77.67747194679247, 84.69120828511849, 64.8387423134457, 63.60767872580459, 101.81480297218823, 92.20060885113152, 89.99699690406172, 62.63872592197652, 66.57420685432149, 62.21093382206793, 65.14817181985384, 80.17438554314326, 95.8865701183061, 88.92672658948764, 68.37473466512633, 77.97494713175332, 87.30777739580859, 86.24184036047194, 69.17856589786511, 55.04170333007499, 103.34502592321232, 94.04556453943816, 79.4774077565291, 84.1266101851114, 93.03966652136144, 50.84537414374894, 76.61746033198925, 70.89178077876252, 105.86009417957771, 76.87006749130903, 91.76952008618944, 80.85933329095438, 59.40514932371483, 72.95996636312137, 83.73197293159855, 82.53854204743239, 44.14072817152765, 63.96353281468934, 90.79971565800594, 83.56307704267516, 64.07912271906281, 62.07924146257594, 94.11525969669678, 88.68007807221824, 69.584708718687, 67.309817762803, 73.28986848473102, 65.25704038448384, 66.8701541669968, 73.80387478725214, 92.97493207631786, 82.13810470378147, 73.68696862431712],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "pendulum.swingup": {
      "rewards": [0, 3.882420091324201, 2.4166666666666665, 2.9319105691056913, 5.154605263157894, 10.603896103896103, 31.4978354978355, 51.34567901234568, 205.33684950773556, 384.90316358024694, 483.9398734177215, 508.65157750342934, 599.270202020202, 572.6628056628057, 642.1303418803419, 684.1299857549857, 676.5806233062328, 669.7953216374268, 672.6422356091032, 705.9957805907175, 688.0032467532468, 690.7207407407407, 674.7407407407409, 674.2821285140562, 692.610763888889, 687.0871308016877, 697.7260416666666, 694.4789972899728, 678.4444444444443, 754.9781250000001, 756.6208920187794, 788.1897590361446, 810.3824786324786, 781.3427083333333, 847.0762195121952, 806.9564471879285, 805.6144444444444, 786.2894144144143, 836.3597883597885, 836.9634146341464, 830.4614583333333, 827.4841772151899, 832.9363572433192, 850.8160173160173, 847.4637834036567, 841.0783132530121, 827.3329772079773, 856.30081300813, 821.7748917748918, 821.7354166666667, 817.0934959349594, 816.6140350877193, 834.1991341991342, 841.6203703703703, 847.5164473684212, 820.384317862166, 827.4878671775224, 810.8125, 825.3163853727148, 828.2952380952382, 825.2885416666667, 807.2341269841269, 851.7809829059829, 837.2601626016259, 817.1028138528138, 807.8198099415206, 829.0559259259259, 831.8032128514056, 819.2355403348555, 836.9733637747336, 827.3070175438596, 813.6232193732194, 836.746875, 805.8912601626017, 843.0171783625732, 805.0986111111112, 832.0692640692642, 828.065752461322, 817.8093278463649, 858.5755977496481, 849.73954248366, 831.4131944444445, 844.6539039039039, 829.5205479452055, 843.8873239436617, 826.3085185185186, 836.3536776212832, 845.5437037037037, 846.0639269406392, 837.1289173789174, 836.2774216524217, 832.4397546897547, 833.3632478632478, 838.0448460508702, 836.2341772151899, 836.1825396825396, 816.5333333333333, 827.9097222222221, 833.0190972222223, 835.6627092846271, 840.8732638888886],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "point_mass.easy": {
      "rewards": [0, 2.0131232327887667, 1.2458879243057828, 1.9842185905530783, 0.6772410081228123, 4.364326241985348, 4.199857574831356, 2.226830338200388, 2.821794572080939, 4.374459992756716, 92.7676350182216, 135.6539250126858, 133.0703090108242, 302.0644655178485, 420.7803568552756, 404.1702237483103, 569.3543644746509, 605.2000922863405, 652.0815612986173, 752.6090045754763, 814.6599744385974, 889.921524874101, 906.0718718634712, 895.5538488941276, 899.2647870971851, 896.0462750500747, 900.667797599423, 903.8983625623915, 894.290394897461, 896.6577902899849, 901.6794180139043, 884.7940277866727, 909.8022540999048, 887.0214318169487, 895.1805198457504, 897.2452768672124, 900.7745684285151, 907.0786221017314, 902.2683847438523, 900.4860989605937, 897.5284491318921, 894.852086213258, 894.4265734758326, 903.7211066972277, 896.8090063705343, 898.1924430941361, 888.9594006220499, 898.2530699050967, 896.1978567684398, 900.7934385935466, 892.5628400840651, 902.1288351925448, 904.1864432022516, 902.3850870253165, 893.962092551521, 897.8950192831396, 896.5847691810368, 902.8214701720933, 894.4793627570657, 900.4875470446303, 894.4110423276607, 903.2107581032647, 896.0832039388021, 900.156507777252, 906.2381710693708, 896.5562978487964, 906.8435880655575, 897.966442875386, 895.0336338561258, 905.8670025083753, 900.8485573558, 903.8301588178755, 904.865790215558, 889.4054950051159, 900.3559025735101, 908.6940221605585, 907.2431489469859, 896.5150075532165, 900.8880773055048, 900.4188826376932, 900.5771181564922, 906.8472930831136, 900.1964109825853, 898.5583341361048, 898.1949383624188, 894.321577015285, 898.9954242947736, 903.3418284425833, 892.4974234862348, 895.2228154500325, 902.8076387435672, 900.2181036690281, 901.0557401908009, 907.4058239742368, 905.3307362601522, 894.5724057453434, 903.1569437501292, 910.5307411081499, 906.430847569516, 901.2940389741728, 900.7013335982178],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "reacher.hard": {
      "rewards": [0, 0.8474358974358974, 4.307017543859649, 5.177297668038409, 1.5453384418901661, 1.245580808080808, 0.27325581395348836, 15.50440379403794, 19.520919067215367, 0.6995884773662551, 22.20074074074074, 20.420454545454547, 13.87623066104079, 101.82723577235774, 233.3761047979799, 239.18126780626784, 425.3547453703705, 466.7635233918128, 647.0972222222225, 717.4279388083735, 777.9460547504026, 719.7453703703703, 773.6157004830916, 780.0708689458688, 827.8878340365679, 771.3866959064327, 786.1787749287749, 847.5509259259259, 851.2732090643276, 905.957133058985, 846.3400997151, 871.7218518518519, 888.7214912280705, 890.8314043209881, 874.4433479532165, 952.8894444444444, 893.3819444444445, 926.1954484605089, 937.9031339031338, 928.6079059829061, 923.5972222222224, 900.1230158730162, 921.9235232067507, 933.4051587301587, 928.5879629629629, 940.6896879756468, 944.995974235105, 957.9604575163397, 962.1370027434842, 967.1443089430894, 952.7134317862167, 963.9816411238825, 948.7511111111115, 965.8873873873875, 961.4140625000001, 969.5570987654319, 960.5066807313642, 956.7595029239764, 950.3763693270737, 963.1535852713178, 939.795321637427, 966.8714838255978, 964.9117063492064, 964.0946502057615, 965.4599673202614, 940.9979674796748, 968.8951310861423, 968.4535768645356, 968.8251633986929, 952.7197822822822, 954.654513888889, 970.4318693693693, 937.7857384823848, 950.2199074074073, 955.313034188034, 964.0025584795318, 967.8111861861863, 953.3780030030028, 943.421418128655, 934.4385758998433, 957.6809309309309, 933.2348804500702, 948.0165945165943, 905.8832630098453, 929.6676954732511, 935.7790549169861, 959.7272222222222, 944.8869047619048, 968.7046070460711, 950.6283524904215, 958.7149470899474, 935.153635116598, 953.6199186991871, 937.3087606837609, 956.6775793650794, 960.7774261603374, 961.0474683544303, 957.6406035665294, 969.2666666666667, 949.6449129852746, 965.3080484330487],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "swimmer.swimmer15": {
      "rewards": [0, 186.7348522744038, 97.39859674549466, 143.84209771178584, 113.48453493948483, 118.2809675685949, 144.30017545666544, 248.73213605892573, 179.35666799646344, 231.1244448092671, 203.88237846189912, 228.3775131600892, 288.32716710775804, 260.6080286279133, 118.13856035708409, 221.89995624306243, 362.9357366579352, 340.21249786743806, 248.97298153389178, 308.1435298071688, 317.90385417810995, 434.2157537062981, 318.2688512378269, 410.06869282577236, 392.38988351630604, 295.19276585926553, 380.71130322993884, 386.7152890740823, 361.02610432681956, 550.4268103849547, 511.3889144619534, 534.0948357072152, 517.9290817730974, 544.5406248342542, 607.8700070214164, 502.8209074287744, 521.7022264529752, 570.1905971133458, 633.8244816469927, 655.3995414907313, 596.3099453652204, 550.0702479326551, 602.1179998364732, 502.1064611598116, 533.7279778872687, 727.2497819029679, 602.974315967286, 600.530687579064, 614.6327293862506, 589.7668754749266, 630.7619839872563, 574.7029494045224, 558.745595981931, 635.7580156532316, 688.5442428441849, 663.3865728584395, 652.6870443107678, 546.3622520596762, 706.3755494467631, 615.1883823208904, 673.0276210265571, 699.536149999628, 599.1131295487611, 636.6817716897443, 613.6926815687198, 579.7140796559381, 616.9809934178609, 559.6060200367576, 585.6115190061486, 672.2540115850373, 668.3892793130515, 634.9401662409375, 568.8797039239219, 618.4787684340066, 661.9309958551803, 700.6809775480701, 618.4641429936145, 636.0655949433493, 628.9205369909001, 631.2120895035856, 622.8654550313192, 700.783183014526, 577.7518542670554, 573.5649773106688, 595.1111036764536, 622.6181079212319, 664.2683526366608, 628.4508732813052, 629.726991931026, 691.2544511789996, 575.5107916543064, 656.9222504733619, 597.2096386669039, 650.1825560364662, 635.4580203625261, 653.9796374393308, 672.0705730411702, 562.4354065362659, 658.6347339165906, 642.1138658516219, 640.1095889793291],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "swimmer.swimmer6": {
      "rewards": [0, 159.60500382901967, 167.40649458964666, 104.1479245745544, 165.81956657286614, 215.85892914429954, 131.56290648834428, 187.4485295683473, 138.99006879863774, 223.14001985037768, 112.29254559586558, 222.4345227703452, 214.3085712707171, 222.9229945612292, 252.40602253671187, 209.98092057688015, 278.9858148281391, 233.10455234670815, 286.5516144099335, 319.3543462317886, 359.8256322192973, 317.81151863327926, 329.90374174988864, 346.8305628126946, 372.2953208390103, 408.52125370758836, 341.6097672866382, 341.2465091665176, 407.8135795737361, 518.969459139709, 455.27259704216505, 521.5150516672411, 523.4790585496969, 460.9193510921378, 521.1658771605719, 491.5056157585748, 501.9118875712679, 458.8696669191668, 526.5401028014611, 474.3603027080235, 538.1034659812512, 559.1864622802066, 557.578086088101, 589.6622284777435, 560.0429093224415, 601.6882739162099, 616.2555797050579, 646.4184204043819, 590.6165803011802, 618.7236402466008, 681.2737786299264, 642.7341049196858, 605.7319740088964, 573.5691535606865, 587.7700475186717, 630.8295323179009, 607.1183426696134, 597.9256020078473, 655.5570434242563, 620.8888809059969, 625.1966219332629, 635.3300227191713, 655.8827020499441, 636.0620937723413, 636.7844442282286, 600.2661756363468, 655.5798973864403, 595.5417875283622, 616.0242132041471, 634.5025992131496, 655.3292836645867, 685.3200482593643, 646.903013787302, 648.3017712542505, 621.4656509319086, 642.8222880238451, 622.203040807777, 650.2724474105927, 640.5245834915726, 636.8231835860933, 671.420901664269, 594.7633734202903, 628.4104158227325, 606.0572702696234, 621.4702267410062, 653.189568526215, 647.9657463865216, 638.2145719663471, 647.3013857453527, 600.2184190906389, 636.4148333140299, 650.9123190687413, 660.1605942330577, 552.3532032008757, 666.8678207444972, 587.2643047932828, 624.4723040862654, 636.9477625590783, 619.3491246611984, 677.2972893875636, 658.900345134378],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "walker.run": {
      "rewards": [0, 20.054282476600243, 26.166235269080723, 31.45951046536899, 36.62008382071863, 49.37812469069919, 60.287510185293556, 74.501963543541, 79.65647515554654, 94.88714908875916, 121.34638991441287, 140.5073472673874, 162.29453734040922, 196.90884126822198, 247.79038105287913, 283.59460992230987, 318.55453701966223, 347.46184174974434, 394.0985428591531, 427.37114985850417, 451.412382905474, 471.687277971934, 479.4245401248294, 502.08351627678917, 516.9556948600532, 541.5701396763765, 539.7659661719002, 542.4267699105146, 546.7222530414339, 558.3286696747682, 573.3819339254065, 583.6181073903638, 584.6977633408494, 588.6451361052086, 603.339863869748, 609.201578983502, 630.0032309217374, 638.119507063469, 650.4407931503507, 653.1943251663757, 652.6372654635729, 672.6925660614037, 678.386501733081, 689.9504501203993, 694.5976097436186, 696.1833280833569, 709.0769969367535, 708.4586311439335, 721.1447341091002, 720.2775373208266, 723.424234563583, 717.8624561343188, 725.9081924722883, 729.902082442551, 731.7782149246341, 735.2888821764185, 744.3521657717038, 742.3166465631089, 750.0968281225192, 750.0280316609633, 750.7190632790985, 761.2625126134533, 767.5444980999844, 769.5836863002692, 775.6042349700556, 764.6642967128201, 772.8164596057616, 774.5549502155009, 781.7094173274676, 785.4649562202638, 786.1348834666193, 787.9278995862282, 788.4593475316108, 792.2095771224541, 792.8841865730376, 799.3504325600504, 804.8744306098283, 804.7090443823118, 809.8495809271537, 810.7428806193859, 812.3768481752633, 811.7559488283013, 815.6213543394517, 814.2957586775185, 819.2540214859387, 813.9427979126953, 819.771426452507, 820.1160716044338, 826.5530243410246, 828.6914852291663, 830.57259547412, 821.2708211991092, 826.6606013876905, 827.2876764581998, 831.0903406977682, 832.3353519424039, 830.0331121570331, 789.8861185603339, 828.9125701972725, 830.3672337710851, 833.1350287553803],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    }
  },
  "DMPO": {
    "acrobot.swingup": {
      "rewards": [0, 28.41328065036934, 109.70463576022122, 117.1422442100211, 167.59924616367041, 202.7455749522128, 254.19005107984012, 258.5345870652348, 270.07370942576125, 332.2692952030609, 346.8813396340504, 330.8789833302636, 413.9845562545909, 457.9056233560196, 445.30162031732095, 451.85159392290115, 440.20256666039813, 476.71290939111753, 513.6236369354871, 420.0979790697743, 484.38426216928605, 491.13961334087156, 489.090784348099, 494.3371186547877, 499.77729436214037, 537.1883429761309, 566.2687908312669, 554.7634056099944, 522.5460502551414, 530.805695453463, 539.4478230737808, 575.1738845057848, 546.4561886894298, 563.2370325070956, 558.9445358554295, 554.2330252837462, 602.3721352005474, 581.7083979541273, 579.4891915662727, 613.2729127520296, 641.349859817905, 581.5754453216553, 587.9654997879427, 615.131033562422, 596.5637108356882, 611.7501554709387, 619.4710974092667, 621.0434695330777, 647.6702364539333, 640.8496111566179, 630.915211450241, 604.3813650294736, 595.7200133765075, 639.2403198160595, 563.4720716088588, 612.8113713030473, 622.1185950981691, 620.8955418568822, 661.1805692276758, 635.401646228284, 632.6643268855056, 596.3889367540986, 622.7216951596031, 597.626316620144, 634.1566223272149, 645.6301490027915, 581.2409650339142, 625.7553123018479, 625.0099650934885, 629.9084909990028, 644.5867663028625, 635.9283995528425, 642.6957998646707, 627.0378185633144, 632.7503958256, 608.8732589902344, 621.6976213305335, 619.9390853176133, 623.9505829317728, 639.2837468639605, 681.4864530396851, 621.6066191936078, 663.1594149687604, 633.2913241756323, 615.7698422770568, 621.0679301209124, 629.1691542127231, 615.5987536206286, 648.910176487584, 642.3233731660304, 619.096146487272, 627.2308962491716, 653.0906166635804, 632.5886811632541, 645.8894145680954, 625.2448897364271, 648.8082771813442, 621.2558567715765, 623.9413317935102, 644.2862532465447, 625.7526727588055],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.128904249871992, 4.792743737743736, 13.355479691464543, 46.9094347818554, 65.20620983472547, 115.36935331342352, 131.55558231155246, 150.94772937123693, 198.4498205498206, 180.42815009065006, 204.73551827801825, 243.1158435083434, 254.5142201634739, 258.51602009102004, 316.5751044269984, 284.4338596312476, 254.51867228546917, 365.64469238964114, 383.1675118947637, 389.0406747783643, 387.1960762309916, 317.9191540822493, 341.6485880214989, 374.5690694373234, 424.585340197437, 429.9913070011415, 435.5920023832722, 439.72986363969954, 467.2560613379874, 442.8505316177447, 502.9520225051565, 462.55372335251366, 472.5948048130588, 496.895707408406, 464.7224571511109, 453.864739601625, 524.2801176976961, 478.03966477379157, 515.6463990589683, 466.08989297134735, 498.73018785300536, 461.697107755997, 468.97428368330196, 490.2590671261796, 450.64311967138264, 543.7472151006501, 529.3937265411815, 498.2217318958853, 488.25160447191683, 548.9029947636105, 539.9364031859241, 533.7774027596179, 551.6499315732509, 559.4235142712637, 529.468806532231, 531.6009361492567, 525.6154176397581, 516.3442202813526, 522.2057469085299, 558.2813742164118, 551.128983509476, 498.69190435686653, 548.9891029559489, 537.4730981980982, 580.2197003406793, 577.4874374731048, 527.7543347964278, 607.0090324669711, 564.677678395427, 583.2069778962359, 574.7966658962929, 541.5470626453506, 578.540897589805, 543.9928289042725, 549.9428315603686, 528.0901035544872, 556.7740217299041, 594.5503037520643, 583.8768447315053, 555.5156306172202, 584.6241019669327, 570.9056192881194, 529.8080146758733, 569.3270478865959, 550.1191232770082, 570.078354094163, 560.633057445006, 625.7249027418549, 551.1188600848814, 548.8514386815858, 567.1587169710435, 571.4680995754625, 586.1390229760095, 567.876695362386, 576.7656163219498, 560.1115529321007, 555.1431286366745, 584.2755566853782, 580.4849541043202, 534.7349319889815],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "cartpole.swingup_sparse": {
      "rewards": [0, 0.0, 0.0, 0.0, 0.21428571428571427, 0.0, 0.0, 0.45075757575757575, 0.2962962962962963, 0.7444444444444445, 1.003968253968254, 0.48226950354609927, 1.2261904761904763, 1.0793650793650793, 2.4696969696969697, 8.9, 11.131782945736434, 7.194444444444445, 39.669376693766935, 51.92592592592593, 25.48055555555555, 205.4707602339181, 244.46253229974158, 256.9886363636364, 251.2074074074074, 387.5952380952381, 417.1076388888889, 463.37865497076024, 548.306712962963, 573.4319727891157, 621.5425531914893, 621.1611111111112, 549.8229166666666, 647.0197530864198, 746.9128787878788, 672.5691609977324, 752.4754521963825, 749.5833333333334, 755.2647058823529, 779.9318658280923, 777.9607843137254, 781.5158730158731, 777.1701388888889, 795.8469387755102, 788.3633333333336, 799.0, 808.6312056737588, 810.4015151515151, 807.3068181818181, 811.0470085470085, 810.7652777777779, 809.6434108527131, 807.2738095238095, 807.531746031746, 810.0070921985815, 802.0365853658536, 810.0, 795.6585365853658, 804.6174242424242, 812.9959349593496, 805.7056737588653, 793.0891472868217, 794.2113821138212, 812.0259259259259, 806.1174242424242, 796.1376811594203, 810.1566666666666, 815.4893617021277, 815.383950617284, 805.2430555555555, 788.5528455284552, 814.0852713178294, 804.625, 815.7638888888889, 814.8518518518518, 807.9962121212121, 812.8825757575758, 812.5962962962963, 803.6340579710145, 795.7592592592592, 784.2333333333333, 819.5666666666667, 816.69, 821.025641025641, 818.3809523809524, 815.8846153846154, 775.0952380952381, 819.7857142857143, 784.3505291005292, 806.2466666666668, 685.0773420479303, 800.6733333333333, 817.6066666666667, 814.6666666666666, 795.2152777777778, 822.9897959183673, 770.4722222222223, 709.4116666666666, 791.0816326530612, 771.2120181405895, 802.4375],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "cheetah.run": {
      "rewards": [0, 0.44236593948347924, 8.514979347822875, 28.531342415857797, 12.178246722527502, 19.572659759290598, 41.07590154866758, 36.076158352847735, 57.4353931599515, 87.22706821393874, 85.50511066811609, 129.65988348434658, 167.21358013662018, 221.78905602646833, 183.31565910721534, 245.85270985455873, 303.2723881237082, 374.90629342845824, 383.5480609070999, 440.12698197208886, 489.74945067465086, 379.148424299974, 470.33469849818425, 601.3671072772426, 637.1606277388472, 668.6748911663693, 666.6939843211469, 589.7777908860977, 634.0316221087029, 653.7721779457521, 714.6607265426596, 753.2532176822641, 787.2976387722729, 789.5825150769506, 784.5632892413781, 741.6113865322537, 742.3299851428615, 816.6945983683189, 840.1547722408915, 832.0534045841198, 833.4261725838927, 834.6067145843493, 815.8849633655334, 800.175066214179, 843.535780298434, 788.3939336861537, 871.2630339870076, 873.3105889928909, 876.5844271934021, 870.5094867470824, 785.4915245892781, 878.5947555893722, 884.3580919886381, 801.5741420330547, 667.6623916244887, 622.0669867616069, 783.4912481654375, 854.2164135690019, 809.452407070145, 783.7688045600182, 864.3830156390633, 895.1413019771028, 891.4947388871727, 899.1101754222985, 896.9374688778458, 883.8129482276062, 897.604260173793, 881.1167203656968, 887.4729247179953, 775.6000772646204, 892.6060662439141, 900.3458119460166, 894.927739795814, 903.4128009644977, 901.9107730353361, 906.1696967204226, 836.7254638499454, 899.2074768499812, 910.6305317987018, 905.979509378566, 908.9596707183844, 904.3865918891398, 866.2709377489409, 806.218198269907, 885.2366778396666, 906.8739425334035, 874.0770045387989, 767.839235166384, 912.5878296409754, 913.629291144556, 851.2721216246077, 904.7484745302824, 831.3670365419833, 912.2236987802418, 814.6135549275918, 729.9181778755046, 901.1244538254203, 913.7351253994013, 835.9834405577875, 841.6177444889826, 913.3621839454846],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.spin": {
      "rewards": [0, 0.0, 0.17965367965367965, 2.3135225885225883, 14.151981583231583, 17.726713522168065, 25.132002164502165, 49.040951825951815, 130.66986735486736, 254.64467550967547, 333.36819140455503, 397.85011303511294, 446.6471528471528, 468.2837823287824, 490.8813419913419, 556.3624189082522, 605.0588213133668, 640.4368686868687, 656.8468352354716, 705.587815215088, 708.492094017094, 714.9437086062087, 734.9336708045042, 754.2858134920634, 761.5051991779266, 781.5465698653198, 793.5275525820981, 795.7862626262627, 802.4325286596118, 800.0680921771832, 812.450331363793, 807.1593993613225, 823.7048840048841, 833.6487077737078, 838.6896418396419, 823.3748775144609, 844.4943926443926, 850.0258633104788, 848.5440984940985, 847.5304483266021, 858.6226597476599, 859.5075727513228, 866.9922222222223, 868.9955026455028, 877.8804232804233, 882.5786324786325, 895.4185897435897, 895.5079695767196, 890.0827228327229, 900.620695045695, 896.987453102453, 912.6398342398343, 915.8395687645688, 906.7862729862729, 906.1399766899766, 909.4494042994043, 927.0658637658638, 934.0482837028292, 937.4888924207107, 947.9924122174123, 945.320104138286, 942.1660982115527, 945.3565073815075, 940.2512840694659, 949.7307611370111, 952.4227351708122, 960.456900837258, 954.6020740062407, 964.09554291862, 962.5873203185703, 970.6014646464646, 969.4778224553224, 965.8305527805527, 975.1344536776355, 975.2252131706678, 967.6806025624207, 973.1745971620973, 974.0626984126983, 974.7691027336862, 974.2766687016684, 976.1122957289624, 977.4944980104071, 979.8905199738533, 978.9203453953455, 983.6847978620706, 981.5852715186049, 979.9205146705148, 979.9243855218855, 982.9067755476846, 980.7877561327564, 982.4138200183654, 981.9638176638177, 981.992551219824, 984.424816345271, 984.9857253086421, 983.9566137566138, 986.1926807760142, 984.2409849409848, 985.6437505514428, 983.4516384078886, 982.3612433862434],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.turn_easy": {
      "rewards": [0, 32.914529914529915, 210.94444444444446, 214.36574074074076, 92.17936507936507, 117.20634920634922, 155.78240740740742, 173.47863247863248, 220.42105263157896, 161.87749287749287, 445.0570175438597, 298.68859649122805, 444.9663742690058, 437.1085271317829, 409.77777777777777, 348.1830808080808, 308.29429429429433, 426.662037037037, 401.14912280701753, 356.54285714285714, 451.008547008547, 258.9583333333333, 550.3179012345679, 473.4869281045752, 498.8495934959349, 458.5541666666667, 460.4234234234235, 589.122507122507, 554.6696696696696, 576.0454545454545, 441.12380952380954, 511.1493055555555, 653.1345029239766, 551.8148148148148, 474.0809523809524, 486.0, 599.8825396825397, 559.9027777777778, 689.9938271604938, 691.1589506172838, 581.1929824561404, 572.7984126984127, 539.7174603174602, 557.1023391812865, 709.4005847953216, 673.2957957957957, 742.869918699187, 740.6766381766381, 729.953488372093, 579.4457994579946, 708.5055555555556, 523.6666666666666, 848.6823361823361, 637.6422764227642, 764.525, 836.1466049382717, 741.5, 772.9429824561404, 724.3504273504274, 845.1428571428571, 807.9986449864499, 909.984496124031, 846.9128787878788, 847.1583333333333, 959.383597883598, 859.0711805555557, 887.9059829059829, 954.7061403508771, 757.5594315245477, 860.5909090909091, 884.8550724637681, 853.4382716049382, 756.7777777777778, 840.5047281323876, 790.328502415459, 899.9922480620155, 880.1962962962963, 843.3888888888889, 848.382850241546, 820.3849206349206, 916.1886574074075, 908.7170542635658, 881.1691919191919, 912.6174242424242, 938.1589147286821, 905.3074935400517, 938.5426356589147, 784.8888888888889, 874.0249433106575, 941.6057692307693, 934.6938775510204, 978.3583333333333, 867.7166666666667, 928.4777777777778, 911.6808510638298, 902.768115942029, 879.3560606060606, 854.4420289855072, 919.6790123456791, 882.3923611111111, 875.8405797101449],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "finger.turn_hard": {
      "rewards": [0, 0.0, 0.0, 0.7696969696969697, 1.4836829836829835, 89.56127946127948, 181.5881766381767, 369.7758008658008, 262.42037684537684, 231.50384615384615, 233.6026700572155, 388.1887179487179, 375.47498057498063, 201.66726754726753, 377.1673753855572, 394.45342939888394, 464.4600815850816, 391.83271526453336, 331.96528925619833, 476.5044832944833, 118.63933036660309, 541.482387982388, 758.2748251748251, 722.1015928515928, 683.6152625152625, 771.6873303464213, 416.9848392348392, 433.46777555777555, 689.3731057831058, 722.8649454922181, 744.0523709623709, 653.693067033976, 490.8347008547008, 660.0280303030303, 574.3072194472193, 664.4343858162039, 465.8965993265993, 760.9443451329817, 669.4022921522923, 724.4100505050507, 705.738495948496, 831.5251230251229, 856.421226248499, 597.2259013209012, 855.8991314241315, 898.2447163947164, 875.3878477489587, 876.6761416361416, 944.8187786960515, 895.2671772671771, 872.7103896103897, 839.516828726829, 969.3239164539162, 902.2704826038158, 821.7323459368913, 752.4694865740321, 977.6361046361046, 972.8887896054562, 970.9009724843058, 935.4581410256409, 969.6543845043844, 974.3048932548934, 970.1714452214453, 971.3481684981685, 950.9214538547873, 957.6861418043237, 969.309188034188, 878.3376931710264, 865.4732467532468, 957.9909285159284, 965.7598090798093, 856.4702397602398, 764.7781302031301, 738.1141209099543, 756.1408896658897, 955.3097246188156, 854.359362859363, 897.0922441195167, 971.5130887630886, 960.1265595515594, 952.6949633699634, 881.0345270890724, 964.1583453583453, 960.3960372960373, 892.5868131868133, 855.180605197272, 870.4581636881637, 972.0366577866577, 973.9749733599732, 979.3195171495172, 801.9595332445333, 958.754831834832, 976.1213386613387, 952.6020984570986, 970.4327309054581, 970.1959090909093, 853.4204700854702, 879.9302803677803, 977.6972502805836, 969.9097599370327, 957.2949965859059],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.swim": {
      "rewards": [0, 60.06318189402422, 78.87702122466561, 69.99921796446581, 83.86359123353834, 77.65958235761103, 121.7805462691104, 86.01260652013977, 100.67298218163234, 84.41113375464701, 112.6770279137882, 106.59435709873577, 144.06514966127858, 104.36484079665246, 141.82923067825357, 293.3544244947442, 311.5603613467788, 297.2646134208666, 444.4844578780993, 457.69386840552414, 188.70479162408503, 626.3361156217721, 408.7707316494494, 514.1438949887716, 600.5739290800549, 470.224755274736, 629.2485684465144, 582.5386781368305, 709.2648388736461, 679.60037114542, 620.7169089832095, 699.5456463571578, 657.4549437253568, 678.0884910024384, 697.8126823145072, 751.5505749178141, 668.4608452928129, 736.4041131019593, 716.9976231786941, 682.4006546779914, 749.262732776006, 738.7589311185968, 736.900912878753, 732.9317713762717, 724.7630891317301, 753.8218263155821, 738.3898832200066, 771.6012507923066, 749.6438071488072, 792.8093707547988, 733.1089267689001, 742.9940768701058, 792.1069614280124, 752.634882071891, 706.3367593194844, 770.5658871031401, 733.6302728842157, 808.6570439175192, 815.3978279734414, 765.4789256415667, 802.937696561405, 747.0276695946422, 804.5507168552863, 744.286123073411, 783.2877785434242, 816.5181006987411, 829.2198003733602, 811.5891561376231, 808.488743191652, 805.4638359141386, 833.8523057231197, 787.0661602773101, 803.376635260121, 813.1530637346591, 843.3610056885636, 824.5908518407252, 793.334670056994, 819.919519717605, 790.3004889977564, 815.9528696530825, 798.1232572510129, 817.6661950884787, 837.33304163725, 836.0683883148184, 808.3955526008808, 797.7921889119333, 767.5568898126677, 796.5886447369794, 777.1370199326611, 859.6856677806737, 811.7568544115704, 784.4485027303627, 789.4836183644305, 826.9285997768422, 826.5492227269, 783.6233230263132, 817.3769319699135, 847.746358819814, 855.2096644934062, 815.7178533948271, 830.0676401999776],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.upright": {
      "rewards": [0, 217.4319727983248, 292.27805307895994, 341.1324922312253, 294.4576783543799, 313.5863016459822, 448.47462064485785, 342.59207058690254, 435.18357975792765, 328.1949229803265, 513.8605907155217, 588.7449790475265, 624.7427907754566, 736.1953873215176, 806.474473348798, 794.7146290765861, 742.4406792922325, 849.951844732368, 846.6813679358114, 877.712421272833, 846.5170863871914, 885.5570760659623, 889.0066573017776, 864.2172346612056, 929.5384454482432, 839.5709459678205, 868.2379757234963, 844.57845936559, 818.697733783829, 871.7707984917826, 868.7558770668285, 925.3367686328655, 895.0166576496797, 905.6556034084465, 907.6716224293556, 912.9846213397605, 918.5385602768903, 931.111594163825, 918.5450381069782, 879.7930149206671, 921.7176570468481, 916.7707471351059, 895.8021685591697, 939.8171287222434, 918.1609913086431, 936.7140837515349, 921.0003376706777, 898.9688648259674, 866.8700490647726, 918.4448090717469, 903.8744911464187, 807.290363890548, 944.2751427542966, 912.6755731653284, 942.1995396045987, 942.4128436588458, 922.2290849737963, 937.0687857357261, 960.1216887622488, 939.6147156646648, 940.0722544983975, 922.9268068852558, 931.8538695775296, 915.3606749111283, 942.9285079600423, 939.0122058135811, 940.7554626126663, 925.9244796045342, 937.5253736177763, 910.8193626535636, 916.0500309520756, 927.4467775034361, 939.3847592038944, 950.3255173391741, 950.7107775338302, 942.2181601282215, 944.6804338507494, 927.493359271473, 930.7484662663769, 932.6565733652264, 950.73823154746, 943.806023393614, 928.3093179040018, 912.1150222980133, 964.6239959872621, 924.4054494510866, 955.6556427269, 941.7427204915722, 936.5804111470488, 946.9143136368054, 953.5317090256681, 939.7950933814612, 941.3728512373891, 962.4213985247347, 932.5747764059807, 928.2767497924232, 960.3703886014168, 956.9430082018071, 956.0466054041304, 950.2787796459185, 966.4410347238075],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.2673895417632801, 4.698156265378396, 38.04736922867143, 101.47278689431292, 133.24607870278902, 144.54298517130917, 181.19724373741906, 208.2064738105502, 213.36889959441265, 259.2887427326882, 326.6369869978591, 345.31420929819325, 404.69525695820647, 396.6103384096856, 401.17315207810844, 402.810840865794, 379.6607949206006, 416.56973804183826, 436.13641865035316, 417.1889003315348, 439.95615361073084, 453.88253731527203, 480.45022076780594, 441.5306656837265, 464.1389144247876, 467.6579629906287, 496.2067130871842, 481.1839226354, 510.9151673727949, 505.02584526574157, 504.175701475519, 508.3951555662652, 523.1171820744404, 528.6941115140168, 530.4748580730102, 502.0212213680496, 540.0632818505869, 557.4634168410969, 551.9720642072763, 556.9127229807708, 557.4817502583502, 559.4590460616357, 554.4336891064246, 569.6284889432682, 511.80052361311084, 563.8567674611527, 568.4654014307116, 584.6830060401788, 584.6746947907542, 581.336680572171, 589.5667024011757, 569.2948737349018, 574.448353606202, 545.6382706655783, 553.3492721196918, 570.7715776578953, 572.9767382470706, 577.5383208924019, 549.7741636967323, 592.1128227957232, 588.9749459431055, 602.3266489480116, 596.7192788080004, 588.9469895038623, 602.4127766277481, 599.4992292087958, 596.0810069944829, 590.0872877239233, 579.1482129213684, 602.4680909772909, 593.7152793663378, 601.1011359495627, 601.1430651754274, 598.5282226123137, 603.3756497647212, 585.391446120957, 597.8077678071538, 605.5557784915525, 592.9994126625027, 575.889617346681, 606.5881964858684, 596.82894097113, 604.7813450819032, 598.5730776263657, 594.7971716791583, 602.6179893445989, 605.874948157289, 609.5762056163574, 590.7615554833717, 608.2362278575198, 605.1185198887813, 607.2175635229969, 604.1387658364907, 609.2113464479335, 610.3512961300084, 610.524519948799, 612.9140664878905, 606.0934338498139, 595.9272758259427, 600.0849217448275],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "hopper.stand": {
      "rewards": [0, 1.5576646755903194, 4.051261675871419, 2.118996635461465, 4.991455399073088, 5.413350673185454, 11.975350638892916, 13.03773014074148, 21.637652098896012, 31.36421494111947, 32.50916798145343, 31.370560996234417, 43.14220069472989, 50.367292860467956, 62.27756600604098, 136.10475097812196, 87.44293296778643, 119.99157633857122, 137.08303242835444, 148.5994587485672, 171.63915113851326, 183.21974977984775, 208.5850082848959, 197.383428073989, 296.18806294759116, 406.1809185490464, 456.89252453556765, 593.6884443589198, 455.1068758734182, 548.2528752603166, 569.1355272791512, 532.2655724242883, 693.604876791784, 583.9045101986991, 692.6119902327254, 672.7074356296464, 687.1983620295448, 673.5242834679876, 665.5625266485403, 779.6613346483341, 822.3171411044356, 788.8813527425131, 869.7320855113579, 869.4945775915076, 795.3564826494381, 855.6222891692378, 855.5024944802989, 862.1868906021118, 900.1871337890625, 804.087606804309, 863.0679459042019, 862.7102901574337, 896.595136642456, 870.8805578064974, 873.5797632005481, 920.8570404052734, 921.922947692871, 855.0703187027598, 905.5728960794116, 897.1097425210356, 866.9715823218936, 903.835198780847, 934.4895257697534, 909.71867185292, 934.5609652672285, 873.7106262059604, 906.3121289636337, 918.6267799852988, 930.228409357291, 920.9621462095912, 933.5841317166821, 855.2074565014808, 916.5470581054689, 864.0717021518283, 885.5097951344899, 892.71762002481, 911.3391054506656, 906.7834975888031, 875.1203921282734, 930.753140838058, 910.0412083979758, 936.1470935749558, 934.1736446356623, 917.1941247470137, 937.8961676304637, 918.8497222700929, 921.7959781568877, 918.493882446289, 902.319697819703, 901.5846886811433, 903.0146486494276, 925.6599247039311, 892.3407646584625, 936.5123651898097, 940.8900221398327, 902.0775613758944, 861.4141496185564, 929.6179040527344, 907.4774206252323, 928.0510263285175, 912.8946254669673],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.914774683017973, 0.936183716604967, 1.0423886614347169, 1.2553289188117214, 1.165164180144116, 1.2879188956740126, 1.4349809798619353, 1.3846650676039656, 1.4971077833620332, 2.418933959686607, 16.34345481637292, 50.094903148420904, 69.00929482654675, 80.06630631133883, 96.69014011130649, 120.1656588985127, 138.13910973820833, 153.9743825909529, 169.42507441428214, 191.64324103045618, 208.5538174767433, 234.15322596702433, 257.8905699237349, 276.0021332481601, 305.57091063125245, 325.5453059299357, 346.8243441395115, 354.8842512399826, 367.33123940914095, 393.5417011169227, 403.21922859613244, 422.67555248081885, 434.3872437123981, 450.5836882529836, 465.3961778477466, 467.2191576199165, 480.70196069044067, 487.47382356296777, 499.2220157979161, 505.8081242449739, 510.36031339993724, 524.085428277099, 531.8503315359112, 537.6498941326776, 549.9226699745485, 562.3156290641061, 557.9117733592022, 572.5676906386029, 587.2169076412844, 585.5894265356764, 595.0531617420047, 610.8614356639399, 608.7474589115891, 617.1751442561072, 638.1527148322693, 639.2241964489695, 635.9108234653244, 656.0821144043451, 653.4641140527182, 658.7539084617123, 681.3657654045414, 685.6189368751311, 678.9611616176057, 705.9931004310837, 697.1894553924075, 703.9023914693421, 706.6425803004407, 710.4331192810159, 714.7764704220889, 723.3858834406325, 735.0673843570403, 702.0937176515664, 718.981993339421, 724.8804999667991, 731.6360129680519, 739.6773191239641, 744.3970173241361, 752.2585920101124, 747.9531732499273, 739.0422256322611, 754.4138717565131, 748.0711049502091, 753.865586764108, 759.1647030678898, 761.5685963990686, 759.689625833171, 757.6765738150259, 769.5400456680359, 782.1811996210529, 773.7745843190997, 736.5833878853773, 761.0282145241497, 779.8781172589655, 776.7345003231177, 771.9034636859693, 783.1017774811519, 777.9294844914551, 790.0006393193948, 787.3755658520488, 779.8202753071656],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 5.147806017845869, 5.638851531356325, 6.899905797188687, 7.834032298811786, 21.78140030916316, 108.79759554083337, 233.9960067219007, 306.3843623171601, 470.1586630866418, 535.8439793630131, 604.0479242355725, 673.7362508911491, 789.4465763051213, 812.333792681085, 846.4462284387805, 855.9643866922769, 874.6494571901914, 891.7534369395316, 899.6618071352573, 906.0050316522539, 908.8972143993782, 908.2688681044002, 921.4389175356889, 925.9121873891326, 917.2295175512746, 915.3582560031723, 916.744805758329, 926.7746533305258, 921.5635065441558, 922.4442922286206, 932.2323654458027, 926.2535118392268, 931.3648939560125, 934.4261245655434, 933.6161832757156, 932.9770844106095, 933.4668603029357, 929.6688613801475, 946.4401227512058, 931.0779762865892, 946.3899415197703, 943.2882103198202, 942.2076593053368, 946.7528833627287, 948.8203690339724, 947.6914893989924, 944.8924184572684, 940.4095104583553, 945.150488739573, 947.4367179469239, 948.3791922288925, 952.4513433112955, 950.5168516058059, 951.2581791707725, 951.7207371363567, 955.3911703436183, 951.3460970980035, 947.8703302319695, 952.2656567037186, 953.1645547452514, 957.1523561979074, 936.7820946211281, 938.7464143242128, 951.0015905587056, 948.285466246264, 954.0850997746525, 953.0782280611154, 952.7719664607633, 951.6697997947339, 957.0034154248854, 955.5193961790544, 955.6925439354832, 955.6127675061126, 955.7808271509592, 954.2815872872343, 952.3085254159957, 956.2132914445443, 958.6132999185266, 953.3349957368209, 948.0416494906091, 957.0150758858509, 954.615925877034, 946.3086082343063, 959.3179678668369, 946.6547306367328, 955.9069239601257, 954.6947888061019, 952.2994403732811, 948.9133651269232, 960.4915744605262, 958.8115848461873, 958.7383683494863, 955.8169406903711, 957.2506579656242, 958.0062397517058, 955.7213977180531, 957.1309714261819, 957.5395928709049, 957.5341649236702, 954.5113521371087],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0755825931195526, 1.5713062475478534, 1.6743203496783183, 1.8893873139054604, 2.3357511790029712, 3.4525191995723183, 45.512423913902424, 144.37198339666602, 227.83769778442326, 284.5282286761284, 372.67923565105997, 428.224043652032, 471.17214141343004, 500.8825655444734, 533.7901899411395, 565.5763305775708, 589.2272176978348, 620.7837862461467, 668.4913864177502, 728.6864710243634, 766.654300721854, 794.7189966255321, 826.6090184891925, 849.9601406872174, 856.0708681472488, 862.2646019355562, 873.3261704091551, 886.2107987430634, 887.9094546722118, 900.0629669795946, 904.1293805080721, 908.046111649928, 904.9348027808177, 913.2568052205701, 914.1461709389605, 904.7209193344936, 918.9702961747108, 919.0886434940254, 920.6559459503687, 917.2049499544999, 915.4119966358378, 927.2174204008434, 924.9305559680948, 929.6787724549138, 925.5150522897195, 911.1908547010777, 929.9000354263941, 928.8279933355656, 928.7450542282197, 930.7208783114072, 931.8617520254078, 932.7626111378505, 931.4056081697177, 932.4897045159522, 932.5424587527049, 929.876579799906, 931.6259589417547, 935.4300503543769, 937.3692488799779, 933.2595514818358, 935.3165416410903, 932.7940220546184, 935.5380711209625, 939.9800703455156, 932.5114316448305, 938.6765876029734, 943.6518400486196, 940.9410883325065, 936.5761466829964, 938.8426059020146, 934.6502321855286, 940.7798759835027, 924.2680861010163, 939.7144872949996, 943.60706127087, 941.8770361006966, 937.1459292525865, 941.4962064063136, 940.0327753131197, 938.5045615197831, 941.4363104301177, 942.7789594151212, 942.4782580653675, 939.6020794885013, 941.0899474488483, 938.9330444664378, 938.3343760969698, 943.8947354307722, 943.8491450692784, 941.1847701560312, 943.4440867947458, 946.7864962706999, 947.276545400853, 944.262026149611, 950.0690284268825, 948.1510600569543, 949.0331415804603, 939.9948570174399, 946.2605671671056, 947.2171208330469],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.41504907539489183, 0.5811499902019434, 0.29071087914484983, 0.638114611010461, 0.5437501873240005, 0.3996201004709678, 0.41709407150647054, 0.20877164773777945, 0.4062861062936241, 0.6880240704398207, 6.509614641573437, 6.7729479571578795, 15.686050668995657, 54.6302545967436, 63.17694084237532, 119.29320380147416, 137.4497429675385, 144.58212358279243, 187.13782490277262, 224.01257631831515, 250.10685992741804, 252.69368867346205, 294.8288305106746, 323.0608669027293, 347.66476587456856, 360.4717704278145, 418.55322693777026, 397.82949152893667, 419.6334679188572, 444.87110782532955, 479.7180200113507, 509.32013966565887, 554.096034558119, 515.3064361551542, 545.9477114666336, 530.5475447406511, 501.33040608062385, 568.581772204416, 569.2813246011623, 583.6676296219143, 561.5790345043695, 547.9863919941843, 580.781482651399, 567.4210942946576, 546.781502566517, 558.1001413375125, 580.4779659178453, 559.9519778982511, 547.8499252362693, 563.0801360562692, 561.8255647873447, 543.3984832960302, 572.5211190940967, 556.4553473155056, 570.5730149649962, 569.6006038516282, 547.0495226726247, 547.3417614482594, 597.4942884407321, 567.4899962990763, 544.1571600160097, 539.5005258468165, 549.5078154439519, 549.6763062332769, 548.5467641447793, 534.8193883430699, 569.5929665017532, 562.9551579884092, 559.2604930930341, 568.1552650700875, 504.2051355367737, 529.4740050493366, 551.3613177749831, 551.8766986461477, 561.1023628490321, 552.8672242796102, 536.0018075376157, 555.2394210717674, 546.5743071276928, 560.68276644132, 548.8701511752247, 553.7881847832598, 562.9436169317732, 504.5800915928047, 529.2719418759525, 574.9356580729541, 580.4760977089657, 558.089476229584, 547.4393381873626, 565.3704051704132, 537.6031830745521, 570.7997442656056, 556.0727478382314, 568.3196604340533, 579.7606029499171, 567.6328842601083, 568.4875964224049, 555.0519001103853, 535.168493775725, 579.1744580670141],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.5686074277708364, 0.7941681268730925, 1.2028730187509127, 1.8610724514581423, 1.7139434336981136, 0.9419101478189303, 2.815033572895576, 4.918135391219533, 1.6236068740359835, 6.280599405143808, 5.939059696218608, 9.484209570244102, 11.737963018086518, 16.09619927092245, 16.32145951980609, 16.88532186038358, 29.320910740528745, 34.73382763304198, 35.32014485312816, 49.30170690348429, 40.226126116465984, 57.559963961034036, 65.16151905312981, 71.4832730754917, 81.48622354225185, 73.5401375508926, 76.68960884943772, 87.82501723385411, 81.90514385786898, 78.6414917704088, 92.79457444217648, 113.7318049933459, 128.54322479479828, 109.45469598055055, 134.84822027589973, 113.23361674730722, 108.45557956840578, 112.98961267244835, 118.3657994073332, 119.60030817412635, 120.84829909827883, 117.71131878451763, 116.16370626557698, 117.58024214532088, 113.56940470459264, 105.85889541758867, 114.1413834976719, 125.52520335191704, 126.43364055917243, 123.22428733200971, 117.26755681056812, 123.3560553364493, 118.66603634680537, 120.20159116006354, 114.83575289300035, 98.25764816760653, 109.17829503159753, 117.3241892493457, 123.8562275494107, 136.5762509162474, 112.564489375108, 109.89308166335985, 140.05313223536882, 111.38059862798846, 121.05052766526649, 111.79406438622765, 141.93510661531025, 122.24385088870608, 126.01533084430868, 122.92600543810904, 116.84140027550262, 117.50644215584504, 127.00082290375909, 125.92306193548825, 120.90081098847446, 129.61219505985176, 122.29968159072084, 134.1012746225111, 109.09149323725914, 137.2269817140215, 142.39859603455895, 100.18835031656185, 126.28664027977815, 128.26713311090623, 118.87298014539552, 141.18904628152376, 128.07795254927805, 114.05259220558717, 127.32738349569985, 129.0533879007298, 122.57782116863572, 119.7106681207623, 114.10544090031388, 122.55451283856658, 137.51330436034945, 115.73314326165263, 116.56754896244146, 131.7956875795703, 133.1575653559561, 124.47302067625095],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 56.52031463041143, 25.96107534330042, 39.75082183290854, 71.61745606997145, 38.03641149696105, 53.26653129788122, 18.51218600348499, 62.06246866866346, 26.299011837549397, 53.99792621483843, 34.24397390568286, 30.380045325207124, 47.269901943110405, 59.6087310934149, 92.00570295976476, 71.44228784234949, 30.568007195298613, 52.24682515602759, 44.45937822081178, 33.401815812877, 55.574931182473065, 49.54575571122502, 28.037210928603496, 48.68084755793282, 57.424173814773255, 35.525872607079584, 61.5992655615053, 20.693763096480378, 20.52835191732255, 22.20100455352437, 54.93909483185724, 38.28502702074934, 25.01448887838513, 96.86496900004884, 19.51712306546526, 42.00880014390102, 28.275111076102416, 23.211159923224177, 23.8508746386935, 25.749453682321963, 50.21043470186808, 65.09742090492233, 67.4881313632919, 34.22085577723172, 63.08392237284752, 46.32627572063475, 34.39933415874473, 26.572585871508217, 38.8216334924129, 65.44058837812304, 35.996881687231784, 56.241766414714576, 23.076763564330637, 64.80102515795996, 31.00657531822728, 94.40289009186246, 59.22275165381427, 66.76466463882625, 66.6524193295918, 55.075141742885585, 29.04057032039436, 33.68038338406597, 24.18773484537319, 53.77072381056276, 31.966012234823545, 48.61127163450878, 7.5921494626704, 32.94751406124092, 62.2247036363615, 17.106231062353125, 16.227134580165576, 49.30330922967633, 54.42941195249346, 51.58518234545264, 71.67997298202806, 48.762294286735795, 25.44351073969843, 64.89157810132224, 46.39012278640573, 48.58867961033261, 35.14616407114529, 61.741720518448666, 52.37770589689644, 37.61102572217549, 39.12986943746632, 41.22170397729726, 41.66767108192173, 36.306930349665976, 31.88034192394884, 15.70952820775067, 66.35438035441413, 24.241223855359372, 7.204861172887218, 75.02586248010992, 41.346726447980195, 56.0021768728967, 40.16426207692734, 28.43018510256789, 28.816259846074306, 42.833522346486006],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 41.07502798471014, 41.00731755472345, 40.19092609061376, 87.30116707996594, 27.34707559221202, 65.31599440389562, 43.85991359611097, 63.28007627020623, 76.01143653434826, 54.79546982325746, 76.11866702114861, 87.59720868001797, 67.25655622876657, 89.80841199401611, 62.99188937966663, 104.37678927778326, 59.779925737502914, 72.23824190768215, 50.69635611340525, 57.721551878668464, 83.14164211783233, 69.44913214379451, 54.62610117893179, 72.55366002577257, 75.90792702888537, 91.34149447953179, 69.5057194087673, 81.40544558140488, 101.20731909208435, 80.92677726677921, 80.09998839099262, 81.38877346085131, 59.05527418621087, 113.67628972134351, 88.84553902756348, 74.52715200289674, 108.75036529394508, 99.08049685837504, 81.53655118913561, 88.75342736632561, 119.903265444746, 77.60555976522788, 66.19888450124812, 90.68134087484408, 72.50054317070833, 71.97602047127607, 75.12268956449152, 85.46190404722715, 90.1580542219558, 64.49821906775647, 84.99200604793073, 140.03972649380404, 90.67549344957415, 108.54868256435236, 86.52285841543606, 82.76373590048136, 64.61477994585427, 92.69233531404933, 96.44476404700256, 122.72766035839594, 95.82274934057872, 82.18485308061477, 81.55509746522402, 103.04522541138653, 77.28508877345159, 76.5810498627394, 81.27749010763375, 105.39346670963273, 107.4010562112322, 90.05696224825661, 69.47653973053403, 104.72069906239102, 39.206050484115785, 87.67468656958027, 83.01301827267733, 95.22238395883419, 56.23627728256463, 133.83675257335906, 92.69663860518602, 71.03470321428435, 82.8721102216242, 98.9971587631954, 87.88746204381059, 57.14548689886999, 74.19947106906744, 92.86807326893825, 89.00183940782493, 73.81386397217823, 63.60158087241899, 90.72227280902177, 110.14574346935963, 79.24366976922413, 59.055213249332006, 64.40460577805176, 71.10127559434143, 68.87142905858022, 103.45931080039222, 80.29371582042076, 102.22425508924036, 89.13859591665035],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "pendulum.swingup": {
      "rewards": [0, 0.9166666666666666, 0.5098039215686275, 0.08080808080808081, 4.944444444444444, 13.583333333333334, 47.78921568627451, 66.75, 214.1904761904762, 232.54480286738348, 259.80392156862746, 239.77450980392157, 413.9954954954955, 399.1080952380953, 543.0, 544.3709150326797, 541.8480392156863, 554.0, 545.9949494949495, 561.8637992831541, 556.7303921568628, 545.6818181818181, 549.520202020202, 538.0588235294117, 578.489898989899, 549.1111111111111, 547.2552083333334, 591.7565359477125, 545.4427083333334, 653.4870370370371, 691.747311827957, 754.1285714285714, 768.7388888888889, 739.7291666666666, 883.2904761904762, 770.7070707070707, 806.8030303030303, 742.6702508960573, 831.9656862745098, 831.5416666666666, 841.1333333333333, 807.4242424242424, 853.6911764705883, 844.8774509803922, 832.406862745098, 848.2083333333334, 838.9166666666666, 866.3194444444445, 825.8285714285714, 823.842013888889, 850.7428571428571, 815.8382352941177, 832.030303030303, 832.8101851851852, 834.3578431372549, 814.6414141414141, 816.1160130718955, 802.7380952380952, 835.8578431372549, 829.3047619047619, 834.0539215686274, 792.7009803921569, 854.0588235294117, 827.43954248366, 788.2291666666666, 826.4949494949495, 826.7135416666666, 817.3383838383838, 822.3405017921145, 830.9270833333334, 841.4635416666666, 831.563973063973, 858.1041666666666, 806.841503267974, 837.6927083333334, 781.8666666666667, 837.7676767676768, 814.936026936027, 819.7378472222222, 855.8154121863798, 845.3777777777779, 844.2828282828283, 842.25, 821.5294117647059, 826.4950980392157, 807.0723905723906, 822.8697916666666, 858.3922558922559, 847.6145833333334, 839.875, 830.0572916666666, 833.5555555555555, 821.5571895424836, 832.4852941176471, 825.6902356902357, 820.8284313725491, 796.0931899641575, 823.3489583333334, 800.3351254480285, 832.2481481481483, 840.0606060606059],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "point_mass.easy": {
      "rewards": [0, 3.6531328914141414, 1.4079994077679896, 4.465570537809633, 0.0803469973327045, 9.419611901947945, 5.46007267502173, 3.092376424310108, 6.072252887188976, 10.64434194833583, 179.63157549650296, 270.9499329268222, 262.6136359066935, 433.68209424083574, 553.7980413517226, 553.4225362797209, 842.2017516816387, 896.5054660373264, 893.8736913843092, 902.7887829549951, 905.2301737981214, 902.2415601457868, 914.5632962494894, 892.974859328497, 900.2219205432469, 897.0292126508596, 903.3391696506077, 904.1429610713835, 896.8049937696014, 896.6007292693084, 912.018987396617, 900.8797578775105, 905.9994757641321, 886.4900831434462, 894.3728628719555, 898.3062687626592, 905.4617462158202, 916.9160931768381, 906.8948623194839, 899.2773652253326, 901.4117415200177, 899.1183945337931, 898.3364971883937, 907.2047271728517, 892.2429958168979, 905.6100276857114, 894.807486177695, 898.7041834009303, 894.024701218378, 897.5624232351046, 891.4762078391182, 903.8113654037116, 897.4264074900796, 904.9402793248495, 892.8728136050156, 895.5484506289164, 900.358030930064, 902.6568911368387, 890.1935340881348, 906.8445325094555, 896.7010867860581, 897.5055157373821, 895.0659694992735, 900.9819764561122, 904.1001379474317, 896.9383923742506, 906.2030538452997, 899.5574942452567, 899.6301962045522, 908.8187015957302, 900.8720154606441, 903.7028228971694, 905.6010497847415, 879.9879655027701, 903.7054238992409, 908.1961961911048, 912.6111155615913, 902.4906870010324, 895.1922627766928, 902.5409726594623, 896.5593625386556, 906.1512600530391, 890.6071021939503, 891.158459408505, 893.6009925636085, 889.1004121992322, 903.0213987116229, 906.9043251057311, 894.9014542191118, 897.5065125582512, 906.1839090983073, 899.5933070489534, 903.5884708828397, 916.4113000802555, 906.6435183046817, 897.9341268453512, 900.8999012283416, 907.1103705888913, 913.1864610276781, 900.3647851355282, 899.3694765676859],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "reacher.hard": {
      "rewards": [0, 0.0, 7.962962962962963, 3.9107142857142856, 0.7797619047619048, 1.8122605363984676, 0.15476190476190477, 0.8412698412698413, 36.625, 0.717948717948718, 27.855967078189302, 32.454022988505756, 3.3488888888888892, 166.19871794871796, 407.83908045977006, 386.1066666666667, 605.7729468599034, 652.3933333333332, 772.7466666666667, 793.7008547008547, 919.2911111111113, 888.8600823045268, 955.3440170940172, 964.0, 964.6567460317459, 931.8333333333331, 916.7211538461538, 962.8866666666667, 964.0781893004115, 966.8066666666668, 930.0925925925927, 965.3856837606837, 966.5370370370371, 960.2057613168724, 926.7098765432097, 966.7318376068378, 964.2155555555554, 930.0781893004113, 970.1666666666666, 947.8611111111112, 950.1831275720164, 965.0671296296296, 969.5011111111112, 967.4279835390945, 975.4768518518517, 965.1440329218109, 958.0042735042732, 968.6495726495727, 974.0053418803418, 971.7579365079364, 968.0955555555554, 970.5299145299144, 971.8631687242797, 967.2860082304527, 962.4761904761905, 973.7427983539094, 963.769547325103, 964.8827160493826, 963.5925925925926, 967.1698717948718, 943.0720164609053, 970.195652173913, 966.2380952380954, 966.6011904761905, 974.7906746031745, 944.40329218107, 970.5172413793103, 972.7817460317461, 971.9506172839506, 971.062757201646, 969.2817460317461, 976.4070512820513, 972.7006172839508, 975.0102880658436, 969.1436781609195, 969.1444444444444, 967.7519841269842, 956.7956989247311, 949.0473856209152, 934.3275862068964, 970.65, 923.5663082437275, 967.3659003831418, 919.352490421456, 928.1904761904761, 912.1166666666668, 972.35, 950.7261904761905, 969.1996527777779, 938.5770609318998, 972.0796296296297, 957.1510416666666, 939.3425925925925, 963.5057471264367, 971.0, 964.5881226053639, 970.5267489711935, 967.1138888888889, 970.5306513409962, 937.0992063492065, 972.8010752688175],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "swimmer.swimmer15": {
      "rewards": [0, 213.71711721632215, 113.33757710213347, 104.33411626981253, 75.4232593703312, 144.55153620881265, 54.86231099897534, 340.1146253342881, 209.87432404633833, 218.1520210738104, 179.62705710370287, 263.88427800972886, 306.3953422725419, 297.3266715788403, 117.02504872125652, 273.33993260546174, 471.7045445697971, 423.7286281614707, 357.7879750170405, 251.98217305981737, 277.05895165423954, 489.69387630071947, 546.0306065969637, 473.5631108509716, 450.997566140938, 462.5613075851944, 570.311653502946, 565.6968054669147, 452.58387995677856, 515.8089066569282, 473.76553282008206, 642.6277989495157, 603.0460970782606, 590.7870946872227, 667.2957950510034, 448.15679924560146, 598.2419258038454, 655.1747947481467, 654.4587960136131, 709.2410819035423, 610.8771029343746, 584.8904045440523, 647.4819122689967, 553.6879443799231, 462.9052147670226, 817.9676189846462, 551.378244583767, 578.1385305037618, 660.970902750859, 484.57535287194247, 625.1135043700258, 529.3000331989182, 634.817702980781, 674.4407424104278, 692.6943674302956, 646.7821806598937, 641.8361390868707, 550.0141940916269, 759.0672502908458, 617.6994322342318, 692.4720008897281, 758.7787128264293, 597.5414284663218, 644.8620159330823, 575.1722521839756, 556.7284050406668, 654.4400722476138, 615.8582761498258, 610.5145687288028, 722.790029353004, 702.8570031208316, 672.8556253599282, 569.9226290896715, 633.2854696333579, 715.154989547326, 676.2577311437013, 572.4195873434221, 625.9376084798408, 612.2657874836334, 589.374784530113, 597.6260414912829, 752.1694362219216, 571.1652470509115, 595.8290231700972, 569.6880835999142, 652.652500415906, 638.7873033961176, 692.6254840170092, 625.4700705977343, 720.8397166571469, 539.6567147477987, 698.170931100593, 607.1606447691411, 636.9129618903496, 665.8630203489273, 657.4118778773716, 644.0621106082169, 530.2424670303061, 701.492680443081, 696.6211306530429, 635.6770712307184],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "swimmer.swimmer6": {
      "rewards": [0, 189.716162494521, 137.9290265963059, 110.93786247747916, 158.71605018182848, 217.14396305051116, 100.89946310222149, 150.23598012716874, 163.12617888904754, 287.9881068582888, 95.55026976989977, 161.47154742479324, 196.8288134598563, 320.2151970995797, 234.3575683265713, 300.16318054166106, 349.6867727322711, 262.29266736076937, 411.22318589051565, 372.0165900306569, 490.52778292695683, 404.27375001838243, 476.03781896059206, 435.49689252629423, 572.8475373155541, 603.6421600215965, 388.8086360058886, 471.7001294988267, 472.82508929052216, 617.8694598310524, 514.3763514673988, 563.2232818780122, 569.332157686247, 549.8887212342686, 485.94767607526575, 567.8904498158669, 582.1291094831869, 519.4014740301216, 578.2995911352876, 555.2234194397081, 591.7083919737074, 520.65083824534, 586.3722166347503, 578.1393462689717, 592.2052161482727, 626.7524637559644, 590.5132193215688, 720.5732953369773, 612.2345757333059, 678.9305828942194, 670.5317431752995, 680.3719855828014, 624.4142006730276, 592.9224967351036, 575.6074652705632, 668.1581642514184, 643.005692243576, 558.0879138599743, 666.0625941992452, 596.8366896614195, 607.9949886533949, 666.3861465995193, 619.3303858168582, 613.2805212630707, 649.8546073150635, 568.5574263731638, 692.4771470361286, 644.3308508457282, 622.7168419766589, 614.1996724539333, 652.6542004968809, 685.0366384718153, 689.6362933436184, 697.000149931731, 626.2460024091932, 669.3959101683705, 632.6598140133751, 661.159311232224, 629.4773979187012, 643.0601362974747, 643.0342594828583, 588.8779536003763, 641.8010493880467, 623.5455074921632, 624.2052540249294, 622.2972533037873, 659.0907567821959, 678.710760345459, 645.6558670043945, 615.8752390543619, 643.0819050673897, 624.1880368041992, 683.2844626938088, 555.421354946163, 677.9907660518132, 615.2719689263238, 694.0170355902778, 659.4352582848591, 616.3144257722078, 690.9686613859953, 660.3084980152271],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "walker.run": {
      "rewards": [0, 16.819320828804493, 24.888301254379197, 22.317713440657677, 32.849386627897196, 43.24783067310514, 47.261558157202465, 52.67572836305542, 51.28197361049661, 67.11677912671631, 74.21763136302172, 110.23981542865798, 141.30312108154982, 166.23055372057138, 186.6508499525326, 209.88030105965134, 235.58070515909873, 251.51085980347918, 302.194587114594, 346.7546815705068, 369.3713402640814, 381.70958997520586, 377.4358360476898, 405.51794433695375, 433.6058332282546, 456.6998938660764, 439.50646906050423, 446.1463203500949, 446.7265370047702, 462.5581162089066, 485.55486513608474, 495.32789316116475, 496.2478834605929, 500.25464100088305, 518.9233773426114, 516.7660889304082, 547.9539383619966, 567.9584207170601, 584.2275132153184, 577.6078314837471, 573.986257159055, 605.5438119500582, 616.6958038035565, 623.0131982289804, 632.8386803657207, 631.0049410600808, 655.1063967140867, 646.4950989835943, 661.128424662534, 663.085226077859, 669.8458588151859, 683.4288119207384, 684.077901475875, 675.504532161026, 677.3791922721937, 678.2266165487005, 689.7897341205661, 696.5748601166528, 707.3348385526102, 704.7536683426422, 705.6667493665057, 713.6931118369088, 722.0253805353052, 730.0711894820225, 739.1252630447023, 721.0359161553101, 723.6654482907229, 730.3517517738602, 742.2027572901139, 756.0062176188701, 749.5259695065289, 755.3457449234794, 752.7160455952622, 759.7187314479842, 762.2450377109444, 772.6630717198169, 779.1370019294902, 783.6555769835769, 782.3289812804289, 784.9512213991775, 785.5864141682089, 787.7941983146253, 790.3419134830139, 796.205957847179, 796.222425975321, 786.5480555546748, 793.6199953084333, 800.923267913185, 805.0689308480169, 804.8403207273142, 812.0377588168686, 808.5573541459601, 806.8690876764692, 806.1862551961682, 814.2831374454178, 817.851131305828, 816.4287249934523, 736.4708189075196, 815.3678251101836, 817.3251402201248, 817.7416976252914],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    }
  },
  "SMuZero": {
    "acrobot.swingup": {
      "rewards": [0, 14.415203304718018, 71.97278489855056, 203.0000129900259, 300.8264268276096, 369.34433484729874, 418.870145347306, 460.5281192974587, 469.4665630573167, 476.54805031626057, 502.39168142033236, 558.6774020870629, 557.6111118335835, 569.1688913051444, 576.9147148986136, 559.5213231555982, 569.2388940193476, 587.3517693595934, 576.2646353262902, 588.4435971875647, 587.2689350468971, 587.4291165880912, 562.32586584187, 559.957380125741, 584.0313884889092, 572.9310883057018, 544.0181027161071, 535.8216416350391, 567.4466192716443, 561.984644467717, 569.581589568287, 579.7440508946266, 588.7525229591115, 600.4493415309483, 579.7142885467902, 546.4348446972905, 550.9512749037267, 589.9921642910732, 597.3087468043228, 607.1186559706936, 590.2430616102969, 589.0678809951797, 575.5445660806556, 580.2442987172476, 599.4057408140362, 588.1091711998843, 605.9611445327014, 613.873763326941, 612.8474135282161, 621.8830041904366, 611.5611315155711, 621.3315985925966, 596.9319823904768, 590.7267067495229, 593.0093760589396, 617.8788670195654, 637.0810242688258, 608.8397577140381, 599.668313824731, 608.3916711139622, 634.4057456815864, 645.8668581984418, 644.2365830898699, 645.4191472212989, 651.8095408844391, 641.5864707416674, 647.3582470289083, 655.9698942841916, 654.2322481273048, 660.2149139871099, 657.8298406753228, 647.7732913367357, 644.2424663536739, 652.2710886950476, 666.9602964393141, 679.7358687393278, 675.9991941807667, 665.4203728340223, 658.7964475544139, 663.2690876775408, 670.2355914754073, 671.278335121709, 675.2833489411055, 675.5243431319695, 657.3157233035203, 658.7201534366344, 666.5114194312629, 679.5730144723822, 688.5462949609469, 686.699973061066, 685.9242742434271, 684.9534365363533, 685.7456517685464, 694.2966821723804, 679.8463237639104, 675.4233628012986, 674.5920033974649, 678.8094067212585, 689.7939463801282, 683.0954001084066, 672.7954622048287],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.7358074163371295, 0.7421015099709988, 1.7103724229978292, 3.0473675634098463, 7.028679293880852, 15.80285413268314, 31.77090295591788, 84.82478048548944, 97.42450152842878, 145.70562839908604, 218.9687130896741, 274.00981292374314, 315.0804345278807, 326.41153101658546, 339.9918987608343, 381.92793040977017, 407.32751675303723, 414.2474566095387, 406.201149216523, 407.99697753360596, 427.90919937602735, 418.2029915247575, 418.63698478473435, 413.8454623240714, 407.8196617275825, 406.7457681997576, 415.97106640941143, 398.79903324196613, 396.0904251091631, 432.1936315714808, 444.42011116322124, 429.6609126945518, 420.4749053863831, 434.97225037834664, 397.2569579123017, 438.54940413473975, 436.9530883180748, 446.84998667466556, 447.94698569008284, 425.66052195987504, 465.02902869636046, 475.3648683054798, 477.7790308562379, 466.2121517543969, 485.27047573162463, 511.0056453007923, 509.6411419681658, 506.57331326760686, 504.4627497683082, 471.953662965093, 485.62808303702906, 529.5729814804992, 505.5256261471294, 476.021945964038, 506.7439586986664, 509.38479031314404, 512.8803107389416, 512.2416023755907, 502.30389651325646, 478.54072482709387, 512.4921517261165, 530.4397482396603, 543.1084198867793, 549.4791830683594, 550.2789355720869, 553.1684400159321, 559.759894564049, 553.9633840503885, 563.9391101221491, 571.5177146879704, 574.6529497209696, 587.0774577617708, 588.9507794572913, 576.7847332927063, 594.1936537378493, 608.3315255499723, 591.6421668804218, 588.0728654944363, 591.0560505027915, 606.8450580598842, 610.963430858714, 624.0597779593508, 626.3213737946386, 625.1636852258852, 628.7533493160373, 635.1049405229575, 628.2295272011958, 628.3671697053031, 624.976384779491, 633.1899437093305, 627.0454759808931, 638.8697949842223, 631.0111821170177, 627.6623223035391, 631.2093814726064, 636.2414250748926, 640.9612404436508, 642.3091639454536, 636.147462123597],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "cartpole.realworld_swingup.easy": {
      "rewards": [0, 94.95097638083041, 368.4193463538943, 601.3135870220939, 672.4735699968643, 724.065292863997, 728.0032014077909, 755.4003919326589, 786.701920560724, 811.5948814318344, 814.2157363110633, 821.8658083219516, 836.5044963162172, 838.2916996890766, 834.0111330313116, 837.7753916880496, 837.79322201159, 838.8141770561734, 837.5907481728918, 839.3508994504899, 842.5194236343549, 845.880201114872, 843.5302486144111, 838.3344339071322, 824.115036212194, 829.8818582885259, 832.2708441267694, 833.7611024238607, 832.0415988007449, 832.2769068500324, 831.4827408845426, 816.742295599728, 821.0189049569914, 831.3927816953218, 835.0838507566141, 838.9370790204695, 804.698084920155, 808.4697842638097, 830.5712465419143, 824.0065564898757, 788.9400744279491, 809.9342408372464, 818.9807694659521, 828.9406419396092, 836.188877613002, 832.7672748598937, 826.0802037791697, 815.3352803464751, 810.0468720424551, 824.4223933800139, 830.7269257282546, 832.6026767233415, 840.5571665916391, 831.2758409840018, 824.4227069129906, 829.8365583438365, 838.6959478728278, 842.7205915895815, 843.8835044717829, 836.6080820477886, 839.9908658807725, 838.209247526901, 835.4553242256205, 839.9993131667537, 845.9264507740378, 826.8769164854239, 839.1407572579965, 839.5780862182996, 840.5660097760901, 839.5826913113974, 832.7087796335605, 843.6357923980146, 844.3433772834633, 841.7498392008433, 844.3098245197167, 852.2709783033148, 851.1028387805682, 848.6473485794751, 848.6051073885818, 854.9801491482425, 857.2600079638734, 855.3094363204212, 854.3398711586083, 857.4714231424385, 859.1853050188458, 859.395409521666, 859.2385177285333, 860.7726848907901, 859.4108564120725, 859.5497878455627, 861.3805518005001, 861.1676409863676, 862.5477062431327, 862.1749291987344, 862.0682499221051, 861.5689681002344, 861.0486889541963],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.hard": {
      "rewards": [0, 82.75873610701365, 94.30254570861719, 131.1907552373081, 152.41755348042796, 183.0680051901019, 208.40732585311923, 216.27354445678813, 220.00371210818597, 221.93949309084783, 223.3848255282138, 232.99954288929212, 233.55226463330513, 233.8234980290133, 234.8732103270612, 234.75549434819627, 234.68420726258793, 238.2918467962067, 234.36299684699023, 235.09636611976526, 238.17622212592894, 238.50397632596548, 233.20340951029533, 233.04599959260383, 232.79949241549963, 235.84238434335785, 237.02254536825342, 236.82265328716173, 233.74912029980473, 235.0223724033079, 234.64562851971792, 234.66027899061692, 233.90946462025627, 233.94261001873326, 234.23758724460018, 235.13979418737253, 235.19373339437826, 234.92833931138617, 231.28625133181507, 232.05453566700763, 236.78630670649545, 238.44965211101442, 238.8394929974606, 238.9967498946686, 238.43057530349836, 235.8903950639844, 234.1736673074896, 237.78470840316558, 235.21627610809833, 233.85634273394098, 238.29490238468784, 240.49973891479826, 242.46514476365925, 241.03449038943452, 241.22206322647048, 241.21191919976954, 240.19075515568, 231.6227255985316, 228.29263779430062, 233.48971694141446, 234.239860810143, 234.23324481826714, 233.6891808665384, 236.50668281316598, 238.95656634051588, 238.0206354726141, 240.71763742478478, 239.62076979824624, 237.54628556922205, 236.7495931920462, 237.30466355371047, 240.68495020886712, 242.77153481241416, 242.1762980386276, 240.59548717325825, 243.48513837026542, 243.00869133611454, 242.06322255049676, 242.04875148171053, 241.31661926639777, 240.97387863005687, 240.69291292277651, 241.51022830881453, 243.65575096940074, 243.65181330626805, 244.96812290362266, 245.05414588644808, 244.97848315813084, 243.77284902853012, 244.28529614925296, 246.76675806154208, 245.2704635981985, 244.13893647880732, 245.62349441540113, 244.0002948602633, 246.16894298666207, 245.99940619845881, 244.06281923049033, 243.98483726475254, 243.77588816483546, 244.7078725514129],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.medium": {
      "rewards": [0, 102.75943132025117, 175.88873697690616, 233.76734801567514, 345.11633972217624, 378.6512238992804, 401.5873368314123, 412.4324739858174, 413.0985765629392, 413.5333395089244, 415.18363347818297, 411.4370974855065, 419.8038203419874, 419.1151137404737, 414.73061765373404, 411.2063172541963, 409.63354147933006, 412.4877442415608, 414.30335492936047, 414.90059112554354, 414.67570025387096, 416.6058835526824, 414.61254945866995, 413.7696760505473, 409.5569109149876, 409.5634186024554, 414.033046210607, 414.3374228602186, 414.4891971787888, 423.39433742074937, 416.73368411831865, 417.918961914063, 423.43033115999015, 425.147956110061, 419.02516033428446, 421.58813116368515, 424.4671093015633, 422.70061464287664, 421.6275608879844, 424.716904038509, 432.6162520680159, 435.158668167828, 435.2918908671677, 430.49510686592305, 433.0331667405973, 435.3685991218188, 442.73677178768435, 449.1731417272031, 454.09761266591886, 455.2882974274578, 453.01224203060286, 453.62750485464227, 456.4192029630763, 460.03159101103273, 463.2665010074549, 464.78736657531164, 473.80142178199156, 474.7283323949591, 477.02850552110925, 473.19665628880716, 477.0245986415319, 480.0880834166767, 484.0203460935813, 490.70140658458797, 493.4427921286783, 495.3131782630357, 485.4382940051146, 490.67560585153143, 491.4585854946335, 489.4476142331415, 495.8159777182951, 498.8716323120987, 500.6657318456053, 506.11173799429264, 505.1066562042027, 496.8714524705013, 503.71928162178926, 510.9581083271549, 511.1465689222197, 513.1501388277288, 512.7866195635021, 511.38454590846845, 517.1017858233176, 519.546094607022, 517.3208521965106, 513.8262637301207, 515.5394428060445, 518.781162391465, 516.6723391154092, 516.0035787320554, 515.7456723468503, 516.9831444756979, 518.0151620345681, 517.8013817000311, 514.1992894525849, 512.3820250639652, 514.6034095879174, 516.6862991283062],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "cartpole.swingup_sparse": {
      "rewards": [0, 0.015784313725490193, 5.546501272264632, 22.877794083969466, 74.84244154358228, 86.89622319688108, 97.40396746776928, 232.6050320325852, 354.6739512956179, 586.800086262743, 643.1170801047915, 731.6418830409356, 735.5892233187134, 753.5730496453901, 728.4815810045764, 750.3888208218299, 767.8668728138418, 772.5687006197954, 673.206407021605, 769.9279371492705, 760.5171660149886, 761.5649346405229, 783.1755033783784, 753.2545604932702, 790.9505352968678, 794.1132423839101, 780.8222326892109, 793.6057146758866, 775.3813768439998, 787.054342901261, 792.8733846153846, 788.7654741661848, 711.2397402104117, 801.1216770320138, 795.1164912615126, 790.6093934971597, 773.7766869946945, 770.847692353644, 802.1097276944654, 792.0613815633166, 783.1259243254091, 780.5019383920667, 802.9771496598639, 806.0637590187589, 795.7704120981898, 796.0389019612792, 800.6743223443223, 795.4408500421993, 789.7190962858072, 802.0226045919304, 809.071880736556, 806.0912098323903, 795.7823624315047, 778.3749597098197, 800.7238849994701, 804.6667687876408, 806.9017828382431, 809.166682010582, 811.4312007168459, 809.942947900247, 816.6295734511391, 810.8870412090491, 808.9836995875906, 810.037940787426, 808.2874314345992, 811.8986116206543, 816.0863470549535, 802.731630090685, 788.7112174940899, 799.8879424242424, 803.5993111111111, 809.3166969967523, 812.8685002720958, 813.3392901234569, 745.178722017398, 812.5579071596386, 818.344451219512, 817.853590619308, 819.2976638133026, 820.5252413093739, 818.4356046933182, 812.3777522246272, 816.0720752624283, 818.7173255413192, 819.3991435897436, 814.7539393950827, 812.8526245991321, 818.7207041107041, 819.929980415262, 816.560878604963, 820.530568074452, 820.0029088505321, 820.8596268873404, 819.0727606566821, 815.3452519830545, 816.2827367685462, 816.9278947368421, 814.0553490461721, 817.1273712011466, 820.6457547169812, 821.4783333333334],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "cheetah.run": {
      "rewards": [0, 7.4707165575027465, 86.93905221608509, 175.37622695580043, 296.9529687292214, 312.05214844060396, 377.5097394953393, 421.116989480928, 409.5957110157992, 473.53989946637785, 497.775045856665, 581.152510707098, 553.668875678862, 617.5040027524134, 665.1619629552666, 688.5404330715631, 692.9852839972754, 697.565890039865, 748.9239741029368, 756.8461437053551, 786.9966793956655, 796.0047307725575, 793.3784800203676, 812.0102224060784, 837.3721453294335, 824.1893630811785, 834.0361566066948, 832.9130773121548, 861.8160053448149, 852.3941144437456, 837.1208100045613, 828.3838256844328, 842.5069321138367, 868.2550367738027, 887.7900734920946, 863.9135938291644, 836.1118102815892, 869.8004964632644, 874.3991223303293, 857.8886425614381, 855.2154053151003, 851.307486210339, 822.2293024719906, 854.241509131194, 870.1474326650898, 855.066659572481, 836.9110252150562, 864.5713240568595, 872.5347933443682, 883.1375050052935, 871.0889629010065, 844.4653517512334, 853.7736051177359, 878.6176852966817, 876.3860571891919, 871.9647337569642, 887.700063804361, 877.3370911255324, 836.229993554701, 838.8702736977198, 870.9538016011979, 854.9845521759288, 857.1196556403044, 871.2597429872723, 862.6980417771987, 863.1368986632247, 892.068834903141, 881.9415678184112, 871.5092953978907, 885.3661121373451, 883.8888035146744, 892.3754330490227, 898.3715853985395, 889.2581906807127, 899.2632700442006, 902.837092962257, 897.0362441883993, 893.6599180093469, 892.7958038496365, 891.7497515994816, 883.2020561587832, 891.2586652624528, 892.7908005551928, 882.0254526426512, 885.0556542014607, 902.80541211026, 900.6335805786954, 903.857727362267, 906.1012242670337, 906.2908099954585, 906.7939870255036, 905.7600709117734, 906.6191446913521, 907.1336249013965, 908.7117076950111, 908.6620507042499, 908.3518825719276, 907.7508726981574, 906.56658466429, 907.5220952291573],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.spin": {
      "rewards": [0, 15.757682481751823, 68.46953640945429, 542.3880492594016, 821.5841450015123, 917.4349958890962, 948.1658105702323, 960.5881354692415, 972.4268671453406, 972.9614595687332, 973.7146867391867, 978.3523891508036, 980.9873265331889, 982.7180701754387, 982.8491356803797, 983.4580136187437, 984.3852791427148, 983.9372141742983, 984.8175633899217, 984.8615737485867, 984.6283913043477, 984.84466599124, 986.100431372549, 985.5513120669036, 985.8379127052722, 986.9065435661046, 986.5652656102151, 985.0917870806443, 987.4018126506409, 986.3184438099421, 986.1335711112233, 986.0731324200914, 984.3133241348389, 987.1534340044742, 987.4129695027195, 986.8953865392597, 986.9985919624628, 988.6829143552012, 988.142488917347, 988.0963043124822, 988.1126986706383, 986.591748262753, 987.5361021263852, 988.057188811695, 988.5354731712008, 988.8562592399262, 987.4244523954391, 988.3740231130372, 988.4187579451067, 988.6865296719843, 988.9997857731984, 989.3353924515304, 988.348203280845, 988.5011649048625, 988.7421684750734, 988.9855034722223, 988.7009963384098, 988.5057966701798, 988.8811091018684, 989.3450459730183, 988.3768113967103, 988.9180665509258, 989.398951586474, 989.5198626481438, 989.488514707912, 989.8344879086394, 989.353992793259, 989.1924226955149, 989.8742075545815, 989.8446516355078, 989.7472347704916, 989.9437719390539, 989.6470335626433, 989.6369245655465, 990.1050249164842, 989.964576754386, 989.7575984367288, 990.0468074433657, 990.2968375814256, 990.5462845299314, 990.7032448377582, 990.3779113547173, 990.2033333333334, 990.4229560857116, 990.2499647887325, 990.2498308619091, 990.2713608372939, 990.190418729561, 989.983486882716, 990.1368536445503, 990.65901935419, 990.711063441568, 990.7393601035532, 990.6798628043306, 990.6554433857984, 990.6160497370034, 990.7362506883975, 990.6038551939702],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "finger.turn_easy": {
      "rewards": [0, 191.71833333333333, 328.1084899510715, 377.85195560809035, 454.18701725229505, 503.4664291910649, 495.5148668789148, 483.1333153754084, 495.05475332270066, 482.43788995215306, 480.3200596531351, 508.70417747215726, 521.7266796894197, 546.6875786163522, 546.8490133062336, 556.4956947540006, 559.3718574079802, 569.9560199212042, 587.9537192333999, 605.3844957797934, 615.8937500000001, 616.0915347222223, 647.1281569557362, 641.2854628837225, 683.511856920078, 683.6860217687075, 672.8680876047716, 693.3385352185963, 719.7900771501398, 729.2113667090712, 725.2635858386076, 733.8531978595465, 733.7585586772891, 730.8069689028652, 750.8728403964863, 755.9802101713996, 761.2571812596007, 782.0074105919624, 795.5850972085386, 792.3187541218637, 792.9866000000001, 791.896328517607, 803.4154172538393, 817.9308768370199, 821.7918954331044, 823.5560922787195, 813.6444410637819, 820.9041858237548, 840.4737651515152, 835.0018908345754, 840.2170262639925, 839.6061948978935, 826.1599995519714, 834.6424269675712, 838.9552146340508, 839.4165029219794, 853.7943677862611, 858.9921538658474, 849.7900407298794, 848.978836270098, 851.9234628167843, 849.7010317130593, 850.7592149849397, 857.2644450206486, 859.6928474983057, 846.4690352228542, 851.7356135784339, 876.4979129395468, 875.367452405288, 866.5096559320567, 870.1749818121693, 865.0012284472756, 864.5321538461538, 862.3187714308996, 855.1591079033578, 860.7720829142467, 855.1984104301972, 856.2884001427989, 858.8197285353535, 860.6362997547632, 853.8500611620179, 852.5050527026059, 847.7554292929293, 839.2980131699659, 835.0641176769215, 826.1358935916855, 820.7252068764569, 823.4436499703999, 835.8978855159717, 812.0171581853369, 781.1131841563787, 784.538511996273, 792.0134939699971, 793.5983230382063, 789.1197041286005, 790.2357950453637, 796.8924710492316, 793.7722527056277, 787.3598518518519],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "finger.turn_hard": {
      "rewards": [0, 80.02820385304659, 125.77019242745048, 259.3535775522066, 343.980578145084, 396.7955959595959, 403.9708165983648, 467.8233890267712, 528.8630817216981, 527.6104866144843, 490.4814447978385, 570.2115531172308, 598.8067730461038, 602.3155690476191, 613.891868590513, 679.5760512395252, 677.3372256792287, 682.4325500217498, 741.2381254520305, 755.7578177631557, 756.9475565845779, 789.6218310234931, 802.3735653424636, 826.4584470041087, 846.633573538286, 862.8096181318682, 864.4151648351648, 866.4695986962637, 865.4659141036697, 889.3228951492222, 898.7633456790122, 900.1947415547415, 902.2554251636926, 911.8767665391537, 915.1860707600102, 918.2033708143452, 919.3754437942441, 924.3328019744482, 914.1238717933102, 921.562730777773, 931.8150809807794, 934.88264932723, 932.9366277684682, 940.4022128262812, 938.4336129742904, 944.0115457787183, 943.5685670242941, 943.5944652814692, 947.068591691996, 950.6874449440056, 944.861710687656, 951.7819771210297, 951.0574338740962, 953.565654058661, 954.4541175016378, 948.3469960121012, 948.3248763926526, 950.991869541183, 954.5782703837618, 951.9919488647356, 956.2983561031665, 953.2709176029963, 952.267742554853, 950.4876179407712, 953.840714517364, 955.4667463705996, 951.5173750116032, 956.858876906318, 954.8735579404362, 954.5535531396973, 950.9553250297677, 952.9878505765449, 958.9549795010771, 958.4628217433975, 956.3746385981494, 956.2653773310022, 955.4374247324247, 955.2305730891917, 951.1692722747583, 955.6082070963233, 957.2038208129269, 954.2159732146634, 956.8524642160959, 947.9766206399831, 948.204261319282, 952.9370677828159, 952.5478610713573, 950.5688020833335, 948.0645344352616, 944.271329369779, 942.0007894736842, 949.1546274429342, 945.352558775178, 936.3557876711405, 936.9647203587756, 942.5050815782855, 948.8166666490062, 949.1751680189219, 948.9886598178397, 950.11692928658],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.swim": {
      "rewards": [0, 73.96511289101176, 75.34225736508374, 86.50694885978184, 96.82395059056331, 99.26850374351811, 109.88809213368955, 117.23261014019255, 118.74543628908003, 137.70082093673702, 165.2733068314178, 186.72533758766818, 200.3242793506533, 206.59428943164684, 235.70847665097622, 240.25429822500757, 244.6592808490759, 265.9939593306606, 262.6273396051353, 286.8393421668573, 294.9898734882538, 284.27248874581363, 308.1943078185727, 304.9386249231714, 326.9788768048977, 330.1337918768944, 332.55831607786035, 361.6138584578736, 349.7248958632995, 364.22979701490783, 379.24349739898634, 400.5974608977987, 421.5221411219716, 462.5675424371027, 465.880363215267, 463.7360313272116, 464.12262887805707, 470.7061735874859, 470.88180384810755, 495.51042916238276, 498.4226614501767, 518.7620159949302, 527.4669607283814, 531.3621508026287, 535.5974354060631, 544.0824690383046, 544.7463371111469, 552.5695483793344, 552.0393055459851, 573.7654517909554, 583.7523714205768, 598.4190590470344, 597.8067522162011, 605.9564288708865, 603.4278680618821, 597.2454482350103, 595.7854854978856, 593.8491927788602, 614.9543965323206, 625.4107026369379, 624.381480530033, 636.3196782893689, 637.3033115653433, 639.9200796959301, 655.0393499256704, 651.2781638474796, 624.1271748772573, 620.323747612623, 636.481615288997, 646.9591265843573, 641.5820494261883, 630.2549626661724, 624.3564871476907, 624.9737529962396, 639.7681613754352, 632.829100659335, 619.2272323477223, 620.4864895910608, 628.8762715863566, 613.5134736735854, 607.4591854552639, 615.4436603359762, 630.1869568465418, 624.6439145704135, 627.0771421976177, 622.0420144052683, 612.3490601452714, 612.8458741187056, 600.745308356212, 592.7060964849447, 586.1424623861009, 581.8556335465171, 576.0596929560953, 571.3526048834442, 587.4974865074838, 598.9013729234956, 582.8940226117186, 568.2550830372858, 574.8693738281049, 577.2779439987918, 577.212403551544],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "fish.upright": {
      "rewards": [0, 281.71754059775714, 296.9589599434759, 356.8323786268123, 382.71691998343863, 463.7386805498206, 478.6590494232975, 496.8044687256858, 544.994084108505, 554.6127165255269, 542.833759581153, 664.9547947672723, 721.1428707274131, 763.693884869474, 778.2056585995842, 804.2995212589814, 820.4986119137211, 820.4021315129087, 833.1294990279116, 835.0218596945948, 842.4051268561471, 851.449735070158, 866.2464494767723, 862.0204573460264, 872.2605670780181, 869.9438980626624, 873.2079004576451, 873.4465337528655, 876.2166774055726, 871.7067898487015, 877.6613310740208, 876.3337750109187, 877.5251966178726, 888.2778664854035, 895.3972672524745, 896.8972976007195, 886.9687306157401, 893.0309204203201, 900.3551842493624, 901.5916125131242, 898.9281622038675, 900.3929170969569, 895.5911478853748, 895.9656057469051, 904.0889565078685, 905.7132152290619, 906.9923768979099, 898.322042498714, 901.626046075611, 910.1074216727822, 899.8322652267993, 895.8718073175366, 903.7755638043083, 907.5078140271353, 913.7460995447536, 913.1856520415481, 916.3876631190268, 915.9105680314133, 916.1755854675828, 920.7360914533177, 918.0513354323544, 915.7761709774272, 905.8577461414499, 905.6493988460165, 913.3838808360425, 916.126958630807, 921.4293130806677, 919.9659370930118, 911.2339213249692, 913.5634702919065, 908.5249242389629, 914.2994126956281, 910.6478164653232, 916.7046726081005, 910.5528202199886, 907.404648957478, 903.6435115330746, 906.9476021605933, 906.6019516419046, 904.6339072797269, 899.1964414971267, 902.2518139981427, 896.8753229131433, 899.9274714730598, 890.7465051021682, 894.8313490776258, 899.009281622121, 898.887124319592, 901.8427169490898, 901.3644050190078, 887.046598535419, 890.958950682306, 895.1716584219279, 899.2127362488606, 886.655288395246, 889.7711206759668, 900.3055787514635, 894.2083465773248, 883.867187003654],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.49987526611293653, 3.67297713450042, 53.7598286048469, 121.53698942457929, 187.78403428624563, 215.14290703217077, 279.05232170451563, 339.7067085166848, 374.2646057442114, 392.3318191669237, 408.4660571852143, 420.9072437239748, 437.7514366938735, 459.4493296398607, 481.45888966239727, 496.8830058335074, 513.0369640295112, 519.031465861971, 528.574726560794, 538.7112764385805, 544.2924852443946, 551.619415632756, 556.127910374242, 559.9802662679737, 562.227042616467, 565.8008088159445, 567.4336697367436, 573.6128827352453, 573.4628523905296, 577.5906115383184, 580.5787231143777, 583.7470957159006, 588.272771047963, 590.2024713345666, 590.7784852133891, 590.9916507268091, 598.6423638681499, 594.1912646577525, 594.9581956817218, 598.6678962612189, 603.3003286132889, 602.7087521626829, 597.2084039530298, 599.8553576670008, 601.5974683124236, 609.4386097661971, 611.364303810064, 612.6233334024969, 613.4888649321359, 615.7510828096046, 612.4922385401137, 618.8769942166068, 618.1439597618908, 616.1682140716567, 619.8944326865184, 620.2324885220062, 617.6402847496394, 620.8216788753923, 622.7663981068212, 623.1893156746349, 622.2381406249687, 626.00869123073, 628.4423909452995, 627.2725763067888, 632.2253907465928, 630.9047065917273, 632.4296738531689, 634.4598248295184, 633.6883161194789, 637.5722481787384, 639.9339510464002, 635.7000829702209, 640.1089664635641, 643.3890605851907, 644.3273678704835, 641.2398285725171, 641.3525866955631, 643.2558559491077, 646.6200391284834, 644.7983989754621, 645.3071471944869, 648.6291719846854, 648.9197069659582, 647.53036654862, 650.5073143168045, 649.9303858161832, 650.4243672517316, 654.5172112506248, 652.5035465418852, 654.8238176416926, 655.5316731378585, 655.4495447045676, 653.1207406242271, 653.6921501536491, 653.6629657724452, 652.5027820184781, 655.3379614830586, 657.3783878952078, 657.0447573403732],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "hopper.stand": {
      "rewards": [0, 4.468345257095561, 3.32057772665105, 3.300854817122124, 11.640355160130577, 51.838389808371765, 125.93052169458518, 166.40705668125815, 230.7345125401846, 328.9570863103176, 429.9897307912767, 556.52001479713, 663.0073224167827, 729.0653326265798, 809.6634196480022, 821.2535371842918, 800.9298722603148, 843.8862751426145, 854.6184954182986, 851.1036633335551, 838.001408724812, 826.9745907878406, 809.7122622646849, 846.9216303533053, 876.1048447595475, 868.8808105143156, 875.8155184408006, 845.3167115637357, 878.2146702817096, 868.9412684003701, 874.2854126528701, 880.1987880457531, 869.9920009742933, 888.1712062819696, 867.6826727584585, 847.083291791692, 841.1830662516109, 885.9022977975528, 878.7224112156459, 882.757462773217, 889.7052118512, 870.0949611452343, 887.260687662585, 886.0996335980514, 876.2623382081927, 877.8171200411723, 869.4487954414302, 868.3932999975054, 884.4838649693025, 879.2074041898104, 885.2982954639241, 899.0916617457452, 899.0442259858775, 897.8209900671204, 883.9822443789794, 892.7115775434554, 894.9312536972312, 898.4976103268094, 920.6846270931837, 913.8051494899382, 890.368139750421, 845.247741168261, 875.4871671128057, 883.6089912034794, 895.019729431826, 890.4959041967103, 867.7006191568669, 897.3722016498525, 904.2081767940314, 910.7078679028515, 900.2428876940033, 896.1959980475799, 905.4053606402799, 899.2949841942458, 899.492202402826, 898.6205989145187, 904.4402246192304, 895.1973104475383, 897.4130645705453, 896.77834811101, 896.1651066070978, 895.0997444695241, 896.2034301326257, 893.5846614569183, 894.1740087470456, 899.6069391211118, 888.5196067070542, 876.0871606583065, 876.5027582254361, 893.4387514036601, 860.8378517257456, 889.6782507995919, 887.9133978580115, 889.2970766308758, 904.4770797046764, 897.4663869889143, 897.1982771391827, 906.7141420949932, 908.7350912538939, 909.2916034551099, 907.8475207360585],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "humanoid.realworld_walk.easy": {
      "rewards": [0, 0.9711990522465306, 1.0900073043701692, 1.1998411979354835, 1.174196967936873, 1.2377215656365677, 1.2808654724419268, 1.2550139621507, 1.295338826569795, 1.2524024177188684, 1.2755553247260207, 1.2870470896771773, 1.3144649340708194, 1.3123293885553526, 1.4987939251231988, 3.7712130589485913, 9.797428460900976, 15.602924930672035, 25.06424868669508, 33.73484250610567, 41.28977048699611, 52.51417606344555, 69.4782804059725, 78.87513733393178, 92.47271471765855, 101.24847702614443, 112.17859126554842, 118.08188562807491, 136.13762161019355, 148.36992254077958, 150.38674431888612, 157.2415083850774, 156.54568157497417, 159.15676417976724, 166.42295982913376, 177.35783979151108, 178.16712285844918, 168.81474830582178, 185.8130098491406, 193.30933163888452, 191.26464639196112, 189.0157446801989, 196.04160733412144, 204.84387026739697, 203.88526881202586, 207.82275964037584, 214.19294167017108, 209.5757262070227, 178.01367501960215, 173.24376529690173, 173.81252551212316, 170.09054731360746, 180.5514290971067, 189.31119563554344, 184.18472137940256, 190.1090759450936, 193.76888347701092, 188.0031074239251, 203.10897238371064, 208.61985996540008, 215.47736830880973, 213.75176142351367, 219.43616888263588, 225.67307882482154, 226.17261285307688, 227.83254894995696, 233.31257468557973, 235.17731625904992, 243.14861734394083, 241.11026265160478, 236.27339632461153, 244.61818818341348, 251.6561521242425, 253.9943672127453, 255.21830779439713, 254.69210641397493, 259.54898512672526, 263.55717271042107, 265.65655917252906, 272.06034618312833, 275.73101405879834, 275.6842764873384, 277.2110544599459, 280.85514373245303, 284.54343363738667, 287.70781246189995, 289.0056881389433, 292.2402016189269, 291.7764412871117, 289.8583436987993, 290.2837393130021, 287.69634069489746, 291.10162669170813, 289.1475943447235, 282.56063589301453, 284.5420532016679, 280.18971127567033, 288.9986120339804, 292.60022814036836, 291.3654038697101, 289.3554159302875],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.hard": {
      "rewards": [0, 1.2634798262944216, 1.2241346331212637, 1.1960792956839466, 1.1371396594408976, 1.0864534734310127, 1.1843439450335218, 1.173526141637056, 1.1730652921622957, 1.1274753882856208, 1.1670716163489694, 1.199234494140854, 1.1805297006831952, 1.1484409115778922, 1.1694307621757634, 1.1497010385019473, 1.1213836217646034, 1.1441882270366637, 1.1906919965861888, 1.120698423269478, 1.1265736644349214, 1.119032746914098, 1.157539008279628, 1.111166109420785, 1.129567288728815, 1.199891371768489, 1.177535184037779, 1.142753331966942, 1.141718161976028, 1.1960201367516168, 1.215191159931078, 1.1989275384057967, 1.2155377634737752, 1.172584881647326, 1.1978275689430813, 1.1826805207301605, 1.220829448715177, 1.2592567006194872, 1.2548720175875887, 1.2494037201976649, 1.2938886401138843, 1.3333404720287956, 1.3051264770472286, 1.2154675033786844, 1.1896400017278226, 1.219698685442202, 1.231975021668884, 1.2459232091070178, 1.24419486311322, 1.2161500184696654, 1.1649195580887808, 1.1870401417891787, 1.166420962593739, 1.1501974354202524, 1.182181701753378, 1.2632400076016412, 1.1610545023824226, 1.2200137963727924, 1.2427538836232621, 1.19773886841766, 1.2123520579830815, 1.2436433601390844, 1.2138767189268103, 1.2457546389871197, 1.2921820223399063, 1.1728960261280337, 1.263250105785991, 1.3843439778022002, 1.3287310578397495, 1.2026756718337577, 1.2220774579122435, 1.2262031116467402, 1.2332599403140305, 1.2597959506208636, 1.2128649425807767, 1.2883757908575653, 1.2014668026977093, 1.2297697471587012, 1.2044400640892166, 1.1712965487954206, 1.213890139402201, 1.2392456724704628, 1.2489114891071114, 1.2071519013797176, 1.2294335779725596, 1.309049397517524, 1.283884211727271, 1.2673459374960734, 1.2334922912808794, 1.2345031303611471, 1.2664719096532595, 1.274419272869242, 1.2336727021494278, 1.1828542181315045, 1.1790598382138158, 1.2518433035495444, 1.3081440006474578, 1.3303204902612957, 1.282112501144067, 1.223874579404315, 1.1890688568733851],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.medium": {
      "rewards": [0, 1.1392369920147816, 1.246037736010707, 1.2012868317573424, 1.0894848773731698, 1.2108669316481702, 1.2408076734682039, 1.2536501957588464, 1.1701585821277203, 1.2517498204803457, 1.2137300738440235, 1.236920185506476, 1.1874702955566183, 1.176542110700727, 1.2108462421997668, 1.2484246123690044, 1.189014684333405, 1.162880870013506, 1.1499614629870338, 1.169900240899938, 1.2365910543516025, 1.2655648151837546, 1.2239154126820726, 1.2001663148835482, 1.2420939902920503, 1.2901002415683929, 1.4527654135415133, 2.137266946623751, 2.7858508744083625, 3.570095949952937, 5.476773780075862, 7.097174572484474, 10.443939180408291, 13.304162573268734, 15.800537487413678, 18.055611206467635, 20.602398655414024, 25.791652480816293, 29.20011354668406, 26.69686425335941, 25.643731886360168, 30.520614310362994, 31.87852672366547, 34.6201570096692, 39.46254750599466, 40.967461479457995, 47.60753204975615, 48.491836809912535, 47.066045201783346, 48.97327876650085, 51.74307004842918, 56.84181746047693, 59.39615655590175, 61.34170164768255, 62.33998902217208, 68.0457600921189, 67.20255190203592, 67.22611822958267, 71.50456568480094, 70.90756318627382, 70.38147950811994, 71.59782788877563, 73.53149109780975, 71.9151207628664, 75.7196547287288, 78.47860930229297, 78.88538505375989, 82.25824075308081, 80.68381794758479, 83.41833306268401, 85.41702407375026, 84.0333490414246, 86.94494249289585, 87.29033056361071, 91.42716482911212, 92.62729624462852, 93.80818971652565, 96.25867984660688, 96.42826969791498, 99.61928162590868, 96.7413695554941, 96.83187363261517, 94.79588612287769, 97.75408755948023, 100.33608398830995, 105.16961981574667, 106.88742768245966, 110.5090886254382, 112.37757391262693, 112.66476744578904, 117.20732390139356, 115.81460011800489, 111.18911102128655, 107.95806652541484, 109.70139289720052, 109.0720967596656, 110.33326811100308, 108.55662620547626],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.8136077877784413, 1.1026419821275073, 1.6207419777668772, 6.808139832875842, 24.441969388336766, 65.2249445854555, 100.89206651553998, 121.78213001654338, 141.01000945142923, 159.8966454092988, 182.1233078674779, 199.72152354106166, 222.02252842273649, 252.3298739677792, 296.4215317447379, 315.79339496235485, 341.8974591177663, 359.2234857715704, 376.1939740653646, 390.10000152892457, 394.9333784140594, 415.8942139927599, 444.8442459926368, 459.1231006114835, 466.56857510680334, 483.32377543190665, 488.7438224235464, 506.3841772676165, 513.7451620398788, 511.79892686401996, 533.2654536277901, 539.9930989869916, 545.5355502642838, 564.0072969535104, 573.921655923595, 579.7615164092053, 593.3862731773773, 601.8337445798716, 613.228271371458, 622.6230080583427, 622.7655868292327, 629.0323809090788, 639.734698803044, 660.5836549398667, 667.0867664479053, 671.8930096103218, 679.9561196940646, 690.2022548679467, 695.9918777107188, 700.5809184796785, 702.7754455738993, 713.4696659727347, 725.9872872594432, 732.7801282864633, 737.1845147607311, 744.1964794366736, 751.2193718718137, 752.5375872506114, 758.7033846557017, 767.0175009427395, 767.6782010336542, 779.2065451366725, 785.3383166742034, 794.0222596458784, 797.8796913191334, 803.4617277584732, 804.5633119001261, 807.3433650457455, 813.5310192436061, 820.9689206685922, 823.8390274920615, 824.7566390837068, 828.6589463148186, 829.6956963821449, 836.2943798587918, 839.692580883347, 841.0419026263447, 842.0068184076035, 842.3254026649458, 845.7875773470813, 848.9320775704714, 849.6715313333315, 852.9290119360455, 857.3656250430308, 860.1673625845434, 862.6823488467181, 864.9299379311681, 866.5672031461612, 868.1023641779344, 869.8803433991745, 870.6360058475527, 872.1807367311186, 872.0728158107197, 873.1628356500604, 873.7113292765595, 872.9655454725414, 873.7601582232824, 874.1617222865448, 874.682836144367, 874.95614786548],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.8324860917959285, 6.36381101013788, 8.189145416007657, 37.036870340089436, 147.58031440167028, 267.9327419317153, 347.9326193001635, 420.04121143621785, 469.5337053656809, 516.7771037900385, 569.0754425041828, 623.0329075758707, 679.494803103161, 734.6599165060793, 806.4248663674149, 838.3761693980829, 832.8900011608579, 871.6679346592696, 890.8493243482307, 898.3082553788166, 903.546047958312, 921.4219991427825, 917.8647617344859, 917.1976381105085, 924.7426210310337, 928.8096339106976, 930.5919223922994, 929.4448765257499, 930.1001194092819, 936.2048313366598, 934.7585771923127, 937.9102582992945, 939.3294752365576, 942.8385222771938, 942.6235892083134, 942.8531009776761, 942.182166524592, 944.2130363694092, 945.0249726697255, 946.6961600221797, 948.3731403847287, 949.3769208625193, 947.6048304411104, 949.802819150415, 951.3864823625158, 950.9631095955806, 952.4517296709377, 954.5574044647756, 954.8674373080781, 953.1492069364132, 952.1824594672798, 954.2114610997531, 955.8271400866261, 956.5609282578334, 956.9652304375431, 957.252300674595, 958.127020962891, 958.7545192418349, 960.3751104906153, 959.6049314890074, 959.694711951313, 959.4933755311945, 960.8544716217889, 961.0419628588675, 962.2777888860079, 963.6985943932183, 963.2116070396124, 963.4311643707559, 963.9561460984668, 962.968018177368, 964.3511244082287, 965.3278557553994, 964.7101815727224, 965.7771781581126, 966.2849380560006, 966.6845032490364, 965.990002990748, 966.9372644799464, 968.3449377940914, 968.559681542786, 968.5884320798011, 968.9594900096914, 968.8294561253138, 969.0642085015659, 969.6387302257725, 969.440032314208, 969.2333032489784, 969.8194860788703, 970.5500656211768, 970.4131672508969, 970.3352539856634, 970.1046641065778, 970.8039517118715, 970.4993570923493, 970.4306048998652, 970.2211420525585, 970.0202533235879, 970.0777553175567, 970.4237106126283, 970.1411582597437],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.07095491632398, 1.5602128851650805, 2.525184168325109, 70.42743233005895, 248.2633214052608, 340.12514371407104, 392.37209072479726, 440.5403467404826, 478.0534012888008, 499.9995460252256, 518.7484293416796, 537.6354796352813, 547.7746639581356, 565.6921303696859, 581.0711543801998, 609.8100867085689, 656.2943055021096, 696.4849638502657, 726.6870498870236, 746.1761071190713, 759.3001429813671, 790.3051264942952, 811.2517162295588, 819.6945545612385, 829.6277344822705, 835.0245595182593, 841.0679626137065, 854.3166590094329, 866.3017921297477, 865.963313743401, 873.8708641476769, 883.5660134273695, 883.9542260405401, 887.9891051889082, 894.660031520563, 901.6616910826492, 904.7134479776519, 907.8591470764222, 911.6956845581308, 918.1723123041598, 917.5842077749725, 922.7068535978999, 921.8445486259542, 925.652752216965, 926.1463225198622, 930.6555052821446, 927.686587796742, 929.0169769545063, 935.1418391059485, 936.8876035901623, 937.7732975794271, 937.3472505133185, 936.2459827842623, 938.0325919356552, 940.2363624496162, 941.3656396452503, 942.1869441645829, 942.9536284519256, 943.8889985327465, 942.8841759824003, 943.7207646926157, 946.0282210884046, 945.9678125903134, 944.934198688672, 945.879918998283, 946.4075921566413, 947.5764607182625, 949.0700813907692, 949.0668124767308, 949.31887718386, 949.3993932060566, 949.9136826734344, 950.6743478567773, 950.1247122687763, 950.7398150467517, 951.0800507777785, 951.6070758143801, 952.3005731559952, 952.2306747099717, 952.4016774212455, 954.0017620236964, 954.2487237049069, 953.6032454495598, 953.6805067560522, 954.8527599444515, 955.0224105474936, 955.0783632170023, 955.4286961543253, 955.6712629907647, 955.7560877392178, 955.3423446713223, 954.6892260108935, 956.242467085339, 955.9934016061931, 955.4667577019309, 955.8369485668983, 956.3774964149912, 956.4020695228259, 956.0171994249756, 956.3448902033006],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.7416451714563964, 0.4373572916754058, 0.49063141795753623, 0.5113183046175597, 0.6703352787605189, 0.9976647684115426, 2.047353337966496, 4.665009803936305, 23.75842470191719, 71.76712645663288, 174.8668488898965, 302.8630146554503, 367.1757247565978, 426.2745284828088, 478.5077189604142, 547.532723066327, 648.8783350256741, 654.5249562525197, 659.2859707528634, 695.0730315767977, 732.3103717069703, 731.3163082656592, 763.5876689411467, 765.1397463017247, 778.9345696287855, 771.9022548316316, 774.6888124790545, 783.6752144644317, 790.5497473549549, 793.6769278695334, 801.5733974315779, 810.3980189576674, 814.3558357076885, 816.5637888666339, 805.1547062259551, 801.8731400454126, 815.3974352758823, 818.4691020308218, 808.6495324167262, 821.2453883648818, 829.795254549694, 831.2076170372848, 829.5774941552795, 829.4159739906713, 816.7177091931768, 836.190796432942, 837.7906944230589, 836.4234294775356, 834.6658119125681, 822.6839659040128, 834.695818817871, 853.9094681313088, 851.9517721415036, 851.4682166506534, 842.4762425097388, 843.436023099131, 848.6147535023554, 849.6890126026776, 850.4533711350109, 863.902927164783, 853.8980759490681, 852.4533022728996, 847.9441053222747, 855.9260433658089, 854.303784630902, 854.5535179790369, 855.0845186541213, 863.9466059565774, 862.1348849031938, 865.0385788602484, 866.6563984847254, 867.7253842636482, 871.812524154847, 875.5585822119327, 868.802568583365, 868.4689679401286, 874.2446329938736, 868.6651222627787, 876.0663226155343, 879.7562814107258, 884.138048665502, 882.8972796445986, 875.8195457256998, 871.7932866223078, 874.9142662740437, 877.913917325298, 877.5996842494384, 875.3475278609563, 875.7686490888827, 878.1806537307306, 873.1609054499422, 873.3494387207805, 882.6385263599251, 872.4515358738212, 878.9213413169576, 874.2150285727827, 872.6270332619797, 881.8126544218185],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 1.208058900343108, 0.6798257782266774, 4.6591963495431585, 17.9873338566438, 28.97343307886516, 53.36376002578956, 62.75670530050487, 83.60648782659334, 106.95003588365226, 123.95195857466148, 149.01017673932517, 171.3037770980801, 188.15919907717185, 214.8698029441371, 223.02135435240913, 230.6510894788206, 242.52082641079195, 250.5907755488652, 257.58942216465533, 263.54794802293145, 261.2544273292513, 262.9444780597991, 268.085488582567, 270.63547225683556, 271.63160397439157, 271.97107309305864, 273.7773057803965, 276.48640761047307, 281.49882004832574, 285.26796181846163, 293.7221322027098, 299.37716932493925, 302.45571563933447, 307.0289657037716, 307.8047884197917, 310.45275656988804, 319.1502218599756, 330.2254625438917, 335.8048187894787, 338.3198275422921, 344.32294640316235, 356.20438773406437, 368.07529678931564, 381.9058951856939, 379.6169783660404, 382.3638580108929, 394.91567630056005, 413.1812839132779, 438.6562722855249, 457.50172367147155, 482.0049096223116, 513.0970243661241, 520.5708203410676, 524.9997691230205, 525.3154930939107, 542.0088117336571, 559.3204318466599, 577.7984817629322, 587.5149712898505, 594.0739079834419, 603.0076045931606, 625.8066156378563, 633.6036597352914, 624.0575266378823, 626.1822335768725, 648.7581412442615, 659.7900425828681, 689.5949914052994, 705.5414634006025, 718.286115027207, 737.1669689703926, 734.8860870951997, 735.6153520272619, 752.231239610696, 752.9809764513343, 761.4534924652557, 774.0385556890493, 783.1736666676798, 780.5829415531906, 782.0534574444463, 789.2675162511964, 797.8124811348839, 786.4053343673896, 779.402274602298, 781.7244737334736, 795.7699108490457, 792.0104407216829, 796.3555047116428, 799.6625236846868, 807.4395668149099, 803.3175184107207, 801.0525268260172, 804.3957948469863, 801.1477547097187, 802.9505319705905, 809.0670527768716, 804.0363821739141, 811.9410201587467, 806.8670871811622, 804.1761476298822],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 49.280628521321205, 41.23449665903464, 39.240686594470525, 57.611813824084415, 59.59959772544582, 55.62208001998721, 28.701525935683637, 54.08066427113853, 50.63891508278842, 34.62732608984962, 51.68821564659224, 48.54977808734505, 36.02067223724753, 46.508769730331124, 59.73913972772144, 43.353585064226806, 39.03659196747545, 39.904650782064635, 33.98244906354886, 45.52173110651817, 45.54074500055251, 45.228363602901084, 44.25371109373147, 44.63235579763781, 46.7840764601349, 43.40039085577818, 41.80331742496691, 46.35246673975904, 43.10448342265735, 54.06605401362565, 58.11516224615671, 58.64458600041022, 60.78432408168391, 66.11012244969793, 67.90986964012643, 64.33863901807194, 72.71702494061718, 78.1985834790796, 65.03833539043161, 73.96112629152181, 85.71277147313981, 95.02789486131746, 89.00876590233845, 69.57817221078118, 88.95932813935701, 91.43937196718618, 93.70477394543967, 96.15971960636175, 94.21651609737813, 97.39803714055545, 101.80912647691059, 106.4425166865726, 122.55177129330713, 124.97099209358002, 125.75399110145354, 122.70921075344279, 115.63519295255658, 120.37025358542763, 137.0329021925878, 129.48907028323939, 127.20461931948184, 124.33741292196048, 134.5452729160675, 144.27411057716716, 163.11858810592582, 167.82875452508543, 161.81835451737328, 148.33927140484894, 159.7557750997437, 174.02872213612326, 199.37987843314977, 203.8334149446227, 189.22984042166055, 217.18225622488944, 217.71296249259305, 218.02033240062943, 208.89930505599276, 211.1092133232465, 218.04271275581235, 231.87658915702832, 236.44257935514793, 231.22319778672122, 261.96495660456634, 262.3706155622263, 234.13018401534686, 240.31945016658776, 241.34265680236805, 230.72290455357748, 232.2635268648547, 223.64373898203795, 218.96485575539137, 215.87723992087703, 230.5864921894758, 233.41711773351508, 234.5869640359068, 264.3666788001301, 259.5269398587347, 257.32191595528974, 279.3218160066334],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 45.34654531150009, 57.378682654431245, 49.23419443613418, 47.40223707891755, 61.33613376294296, 69.94696019911707, 57.53632098606919, 46.98942597994397, 44.80114847436427, 57.28641987002851, 59.82795704337757, 52.89404475989289, 46.49633034262618, 71.84167310911769, 81.92515570086644, 94.96658524166746, 120.98603914502117, 155.07451331003415, 185.18955606720183, 190.95122832979573, 202.54186159721752, 222.75535433237232, 224.64381172430376, 237.31436318619697, 227.2606857549437, 232.39125099562827, 238.11123019162724, 239.15215025717922, 245.89671089587833, 248.395259372409, 257.3955724717809, 250.7435468448429, 256.4627217656273, 268.68941290951057, 260.7011726712597, 262.686111097125, 264.2455422508413, 271.12378730645975, 272.9448622225673, 261.98121227811293, 275.14353942090725, 271.9802969798722, 270.54315908901094, 279.87571572550723, 282.6267301468756, 277.56588135701594, 280.609157284728, 298.37877043760153, 291.85740106936447, 282.89600716244416, 286.3468911045844, 288.28019523980214, 296.6153478867769, 292.2900246475683, 290.35462409245, 296.1327451981978, 289.946910558179, 283.34123909750105, 283.4396681093338, 302.0983974919035, 292.26535793779146, 289.17338058896615, 284.0533536350888, 284.95691640399724, 293.45655294748485, 289.4657706394791, 288.1244502243692, 286.61545517665564, 289.5063331657889, 298.24621456035334, 306.7387441382801, 309.67489310358536, 300.79651998210295, 289.954318631689, 302.6756543430842, 294.6265954760584, 294.4760795744553, 306.1965301376242, 307.7012067930953, 304.4887759637324, 298.96735185828044, 296.79882591530037, 299.6235817728403, 293.59107494231756, 291.54116678523394, 301.7800250619864, 289.16914023404325, 292.91138866058446, 307.8440489853513, 310.85268848803213, 310.654125799223, 304.035949296807, 313.48029833284016, 310.6886858706593, 311.7051543035266, 311.3442764674828],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "pendulum.swingup": {
      "rewards": [0, 6.430901270772238, 4.221717171717172, 50.10843660968661, 241.6413384615385, 442.4863460998877, 532.7405261485827, 618.8627805836139, 705.5536816578483, 719.7421494708994, 752.2262839635413, 775.3017414679757, 785.5275688224431, 740.1773294220399, 758.973391275856, 780.6759538406059, 811.320208689143, 813.9458360232983, 819.4536394942467, 821.9141363636364, 801.6286312245261, 788.4291925675675, 800.592975503663, 802.9534263854425, 805.4977685685298, 817.7979325759677, 819.1484137159138, 824.3338742283951, 817.1803426573426, 812.0291282051281, 808.62054859502, 823.4331358269889, 822.4015504217921, 820.5984301270418, 821.4365925612298, 822.2755677004724, 824.3287963761863, 827.8509918523113, 828.3677093788334, 823.7893204241307, 819.5372688981146, 822.7788988679072, 816.5324658235919, 826.99941780856, 827.2131418144882, 821.2978502240171, 819.5573580246914, 818.6108988095239, 824.8118914222939, 828.402945655535, 821.970765542328, 821.7241048728814, 820.3004304029304, 821.9853139057581, 816.1376399850149, 789.0922470377564, 806.067840320036, 822.360837337479, 827.4281289550285, 829.4805081792949, 825.6455809297255, 826.6543983790605, 824.1147579847053, 818.4148741851368, 818.3283650126915, 820.0795593700012, 813.9789254385964, 816.9126982054372, 816.8521369718464, 820.4910516499282, 821.492621896038, 822.0323980148282, 826.5820340627947, 831.3876731370514, 833.3607342687075, 832.1237288786762, 829.4504767052767, 833.838802020202, 833.8594413919413, 828.690478649564, 819.5496010376423, 822.8689272727272, 826.3138906232132, 827.362933471807, 830.1900642013355, 832.217021035026, 825.6554418759368, 830.9443274020601, 829.0215773809524, 826.8079695970696, 828.1351044031649, 829.260926045486, 825.6059851467103, 828.3840374873353, 829.7510741780742, 826.4956317676324, 824.3152907735307, 826.6556228956229],
      "steps": [0, 40000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0]
    },
    "point_mass.easy": {
      "rewards": [0, 6.948901724538036, 251.60087592922056, 592.8362737132637, 814.7145461240772, 799.064660781592, 838.4160230489834, 843.4138477493244, 831.5368820255148, 823.388419394709, 839.276336570479, 836.8274635103744, 832.1336428916601, 833.5798982567691, 859.8850831769473, 853.3028092812151, 850.0909782998538, 861.5438443655007, 864.5737592933988, 858.2678635159206, 871.831994311954, 867.3112302540491, 867.8138218270882, 879.1778212491612, 877.2344655832925, 879.2343582262182, 877.9529175874583, 878.0589026990136, 879.8853796302475, 878.4862972820672, 880.9394932773976, 880.0480619859, 879.4722216212639, 885.4041117743002, 884.6789685110225, 884.5706978396202, 885.7165356936526, 884.4526200487903, 884.4186407454199, 883.9250315085274, 885.6944561486157, 884.6100917589779, 884.8063294463191, 886.5025238987038, 888.9360291681085, 889.3878696538732, 886.1825145358042, 884.8809828858898, 888.3865684626298, 888.5298982148242, 886.6324322926445, 884.3089505002057, 887.5559341721907, 888.1162447209845, 888.447254908173, 890.0831100276868, 890.8688806766463, 890.4461273592427, 886.835543143123, 887.443567243618, 887.6110710842461, 889.562161679652, 889.2905678074176, 888.9404203255468, 891.0844539198669, 890.5688710418618, 889.2492878931303, 888.3022525713582, 887.8303469477278, 888.0904094909785, 887.6405434685172, 889.7784081938644, 890.7400772886307, 889.3429680883764, 889.8112518919233, 888.4412752617894, 889.5037204360924, 887.7959301312926, 885.8027043937826, 885.3816801145421, 886.7006186418208, 887.4345973926338, 886.7428669955965, 886.8583005668961, 886.2876241393044, 888.5754932053287, 889.3534425074284, 886.0297135013836, 889.0209245853765, 888.111836251456, 888.8626355791849, 888.2841757003529, 884.2450607130581, 886.1371673818352, 887.0498186507881],
      "steps": [0, 40000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1840000.0, 1860000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "quadruped.realworld_walk.easy": {
      "rewards": [0, 502.0179690566192, 255.40760250047808, 249.55866021303052, 476.4646187528217, 590.8170688479944, 665.3992667486447, 826.4635246527414, 892.3289786191029, 941.1026620901539, 948.087679295882, 953.4077512482941, 953.7317734758383, 931.65731831143, 945.5231849171349, 958.804273856856, 957.7566440586402, 971.1089068089763, 967.0288071298526, 969.4060553905961, 958.7215009323578, 963.8657586441726, 957.8878357971184, 934.0097484378077, 960.0915757675194, 972.6310738222738, 969.0636867253917, 965.0334719322034, 953.323767592892, 954.8295027672033, 955.6842770093762, 969.0198962273805, 973.9743718937035, 976.6124021785579, 967.1302569154411, 966.3108068015981, 963.5076338478972, 934.2515961818099, 939.5635821734094, 962.5647522388032, 961.2770133118102, 955.2167067913982, 954.5355913758227, 956.0658583384078, 952.908912028186, 959.3901486745077, 959.7865639811217, 960.0195308826128, 966.635488307867, 946.6416804310239, 967.5546003412505, 973.7776800710363, 971.9554898800088, 975.8483141163628, 973.0401280473034, 976.7042707087826, 972.6387908338085, 972.2321501187936, 973.869936872331, 973.3162431793442, 969.8549025089329, 973.0074247583851, 968.0508214658065, 972.332102628009, 971.8650439518564, 952.3972534546301, 975.564298409128, 966.8882031005539, 961.8836514216952, 962.3046706932112, 971.8137797353512, 966.9266609479818, 962.4309066715482, 967.2072754532525, 965.4129772502397, 959.8569880299734, 967.095982095456, 964.3811302335959, 963.7529337805764, 971.4146974919325, 977.5086731207052, 982.2007641143905, 967.6491910069714, 979.4116194074678, 982.3351233741066, 974.8593183035277, 977.5481434925823, 975.9490837857027, 980.9347752721104, 983.8664164226121, 986.1351222094713, 984.8324848167993, 984.3879547124197, 986.926881074181, 987.5820379482365, 986.9267829945414, 986.5335069801276, 986.2738254054657, 986.1532352219546, 987.1962336803036],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.hard": {
      "rewards": [0, 215.4151631476404, 222.95265339912552, 169.4038989156544, 177.6529476402553, 190.61325570092797, 183.55381710868016, 194.5694447188057, 243.35260968098933, 260.4814410868251, 254.46106935763933, 269.35192116891784, 279.87426426407006, 274.77069546471296, 278.3031732038899, 280.22154101165427, 279.5177110327154, 279.8665983993382, 299.9917189631335, 302.5088094374327, 354.121709806933, 369.2640891273047, 361.3117880868912, 379.01501954867945, 366.8775007918695, 357.61216440547287, 355.63005330381924, 341.3248182981922, 342.15438027403326, 333.77018696883033, 318.11498193069207, 318.45863197196144, 344.716733128054, 374.39652216352016, 366.53790393976465, 352.58339538784065, 342.14646041498776, 322.0683603141654, 324.7456314816839, 335.2505231367145, 350.7632606544195, 355.2329037281472, 352.8223298366042, 352.9809515188143, 359.647851718067, 389.52881367302507, 393.2797027280722, 379.90315940325684, 386.75125722610073, 370.3397146956156, 382.81239836019404, 379.12008996290615, 375.9661721857537, 359.6170848696109, 358.51948584264915, 361.3975598769558, 371.8806998492192, 365.52248384816994, 387.5321720617654, 391.9838941488902, 384.2576977630129, 375.63838692599006, 362.1878343118298, 372.32635461796946, 381.11826650408005, 384.42452334571726, 387.68231256767643, 390.36154788383305, 393.9358275527432, 381.89446647693234, 378.3197746682265, 382.4588527046886, 388.87408692091174, 390.4341838420168, 388.2823435436578, 375.4954138597111, 374.24297047330936, 375.2776178442952, 393.9369382137493, 387.19204534709957, 378.95256305918497, 365.98097856071854, 366.6580601133688, 369.99302165873905, 373.8297884481899, 362.8770647387999, 363.0186093182347, 360.876596532767, 361.3729447284323, 348.8010339891946, 345.2409318453206, 342.85960783403294, 354.89771500199845, 350.5742027247911, 344.9992269353109, 343.2040337900237, 349.5332558118888, 354.11368826244325, 361.4601487726016, 355.3924315970656, 348.0918185917765],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.medium": {
      "rewards": [0, 423.82539630187455, 117.55225323805105, 176.58599267725265, 263.17238810932406, 272.6104099661043, 326.6748088154407, 365.13906392676296, 381.1808875971578, 394.7020082484822, 430.3684034176342, 432.3780065773585, 460.1709841213624, 499.5451444053039, 522.7413888929415, 524.1944961960221, 566.8620033223456, 581.6563654982875, 587.5991781260817, 634.2699239907257, 674.107033962351, 676.9975333353483, 700.4229120787485, 733.9465689833766, 762.4255733574731, 771.3430416320731, 774.5602109414332, 814.3859046573301, 817.819572510239, 830.4899150052377, 834.9184122566304, 839.7458921727649, 843.3289984547678, 852.0329849261989, 836.0688409717295, 852.6587662788762, 855.7659895581495, 870.4721291522352, 880.6211710636286, 887.7006698079864, 884.9627506757192, 885.320901487151, 888.2708942193926, 902.4135652661163, 899.5097396564487, 901.8231921065081, 904.5658915371135, 906.3048374230501, 916.5280973112955, 923.4713360805227, 919.1430442646537, 916.7711740608942, 924.3249438893407, 920.3550248858128, 922.9938950541523, 912.1935927076283, 913.3284035744094, 923.211341236961, 926.5545245335173, 921.7894468875194, 922.2990047734856, 939.012591076968, 926.7165390317306, 927.2371840504717, 928.2696198304897, 931.638645987087, 924.3171656254846, 925.426045077955, 922.2142337959348, 929.29802516851, 937.7109357086742, 938.9253506298782, 937.4037669314481, 931.3851576591293, 930.9309525713774, 938.0209685572291, 930.7275651396177, 930.4963268840366, 934.8548376899911, 941.839448933846, 944.0161498441541, 939.6720575065673, 942.6337671496317, 948.3503666682312, 947.9217805753706, 944.8598379217242, 943.7758332615704, 945.7507147036093, 945.7411421250625, 943.4616954385793, 942.9543411704952, 940.7636756686803, 936.7410986932556, 940.7447993125201, 940.4889500056619, 936.3148740691571, 941.4656613106894, 943.4854268672088, 946.2125454376851],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "reacher.hard": {
      "rewards": [0, 8.421666666666667, 18.179647785039943, 65.30836296296296, 215.32495986047854, 314.62733333333335, 381.32664500396123, 472.8370088282047, 631.7683887940116, 732.5827558329534, 764.0678706793244, 822.9458394024276, 832.9558666666666, 835.3094807017545, 843.9846373354375, 858.4100155472637, 864.4255956919988, 881.0424437067908, 886.8872853402445, 888.8111892978845, 912.1169727278298, 913.6752522977523, 921.0593093093094, 923.4669260549749, 928.4676099430718, 931.4778550084175, 927.2935087719299, 926.8396234175905, 923.3064137214137, 927.7317488103809, 930.3265956694528, 926.6592233442234, 927.261432316587, 932.1788560606061, 933.103945386064, 937.5577128240602, 945.2739882400716, 944.9988351747915, 944.3580533910534, 943.163919579159, 937.2606297410006, 940.1352597949007, 943.9092125509204, 945.8684225602507, 943.5859999999999, 945.2303502747253, 948.122606362217, 948.2476865694597, 948.2881581581581, 948.9562798157565, 948.3525457712576, 949.1479611840023, 948.7918838288003, 954.1873239247311, 955.0547104944129, 950.2446022441933, 950.8853676850166, 953.2914254949583, 953.0307161002265, 953.2894343434342, 955.0290901467505, 953.9628399641578, 952.4082159026599, 954.0766073298977, 955.6423506084311, 955.5865219253348, 953.2310973975378, 954.907373715651, 954.4590111111111, 955.6426902777779, 955.106389923606, 956.2874946823799, 957.3216020671834, 956.9634146201117, 955.7370152890988, 954.8823189039654, 955.6857121944078, 953.3968142223488, 954.0718996938162, 953.1150395010396, 954.8343037670588, 953.6672076502732, 951.9817759562842, 953.5334352356214, 953.8544795885567, 952.9507173766773, 952.0276766388373, 951.6618424187386, 955.0271505194219, 946.9931124899763, 949.6986772935925, 946.4877962229349, 940.5006486402064, 943.8641962028358, 949.601107524415, 950.4181376445616, 950.9462791327913, 949.08233084319, 952.8637754773654, 954.0424871794872],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 520000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 700000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0, 2020000.0]
    },
    "swimmer.swimmer15": {
      "rewards": [0, 156.03542935002272, 143.40511090416422, 149.01508713731474, 164.47096233723164, 152.86116597131823, 146.7268291299516, 155.4139242418603, 152.81462361880554, 159.56511842847536, 157.74490691053688, 170.00455007115812, 162.91189643205632, 166.21649774973574, 162.32962742751394, 178.23048891193508, 174.3341548346253, 175.16098805884764, 169.5843127553441, 167.18162257341015, 166.73619980294836, 160.7951463275147, 175.73834369987387, 187.47788847057993, 186.62458345600098, 159.76184534544487, 164.0501942854165, 180.27094403911212, 175.8342314105628, 173.60679191803192, 182.60507719316104, 199.96971287613974, 210.36765758053258, 192.65290876823985, 198.35407495590312, 188.62918583905892, 191.74030866664825, 216.8064627382859, 208.73202860211583, 198.5043309633777, 202.168374859896, 214.6791346252129, 221.72003238458726, 197.5918314067252, 193.82944902068888, 189.89210771211395, 209.10226909304455, 206.75638313093168, 206.61907895998903, 189.26345338191376, 180.47829391549, 202.7439242477119, 209.8829755656431, 191.09937001303155, 197.5298726207196, 213.54446427240194, 229.96761511408087, 204.4183687251059, 183.2426484030261, 221.48452520106736, 193.34384363784935, 206.76508602943167, 192.03355233334003, 198.85641555233693, 202.161398879024, 208.11059401879893, 208.0099164150739, 202.7344107127904, 200.71300679169858, 192.16959765699423, 206.5224716306068, 221.91776218409896, 204.7624536883495, 208.43828405470606, 219.23374168255168, 232.18703261773405, 232.85553753162114, 212.5320548951714, 198.10233361644268, 216.74757901187039, 196.04106217219794, 201.02575457011895, 221.59504794344676, 197.89464460052852, 194.16833896258936, 203.12566917387903, 218.1171314778836, 219.9980129141188, 220.47609171463546, 216.1350886308028, 192.84025742341336, 185.8054165657774, 215.45548509689237, 203.93899161638905, 220.64443604870792, 214.56884231947924, 214.88943979674002, 216.14384540818517, 222.99203354423966, 221.84445293717354],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2040000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    },
    "swimmer.swimmer6": {
      "rewards": [0, 136.83462041378021, 155.2491096390763, 157.98588589926996, 148.02547398786078, 152.4076323771656, 174.77551186268158, 172.85772338222625, 166.1816172398672, 165.25115544130145, 157.99455125185375, 163.457597005946, 170.08168876058042, 184.49503547429643, 196.33700243257883, 182.94494816318968, 178.47176541385298, 204.66829212339238, 204.07962657184802, 198.10517794295265, 195.63138884725007, 210.54598644997074, 208.22293561589123, 202.35603703968832, 196.7396638053669, 202.4550839586915, 217.84286073988585, 216.55489563798133, 216.29222331685563, 222.4816924131908, 212.25648607052167, 226.12944691604713, 239.70631764181857, 248.8153959199815, 221.48740533078865, 218.38707010319598, 235.81554648114516, 241.4273558483373, 253.7017770537318, 252.66718795161623, 264.6614280092102, 279.40553401872717, 290.28879218199023, 288.08488984295826, 297.6495405769187, 308.526627592418, 288.7108014913037, 309.93938110710945, 309.95444429206924, 304.9794166342464, 318.8773471730599, 333.61557448236636, 346.0189385776054, 358.49964664164395, 352.7912977052646, 387.2209568926179, 380.4960619291039, 403.83664370045227, 409.91259645049337, 414.56714491779707, 428.9727785270245, 419.219978190915, 419.14694413011483, 423.4017139629707, 426.2249480974926, 434.72497110247514, 424.62937718687556, 431.33391601223235, 432.98645571146636, 426.6890962506514, 436.5042608379256, 425.41943598045447, 422.7679335711348, 409.8308570159524, 426.4190344230063, 427.52133695583024, 471.08591305011277, 463.2082069835126, 427.84509278850993, 427.60611839443885, 424.8865069382051, 426.57655420604965, 439.05807384295025, 436.7464652056269, 392.8058316392804, 368.64200098043784, 363.49165347422445, 369.1084790615876, 365.66884684658595, 339.71636911820104, 362.6745050091491, 339.816502313426, 338.6291065765947, 336.7827031153413, 365.8963671087796, 353.87746186476335, 360.676361688546, 364.79900092447696],
      "steps": [0, 40000.0, 60000.0, 80000.0, 100000.0, 120000.0, 140000.0, 160000.0, 180000.0, 200000.0, 220000.0, 240000.0, 260000.0, 280000.0, 300000.0, 320000.0, 340000.0, 360000.0, 380000.0, 400000.0, 420000.0, 440000.0, 460000.0, 480000.0, 500000.0, 540000.0, 560000.0, 580000.0, 600000.0, 620000.0, 640000.0, 660000.0, 680000.0, 720000.0, 740000.0, 760000.0, 780000.0, 800000.0, 820000.0, 840000.0, 860000.0, 880000.0, 900000.0, 920000.0, 940000.0, 960000.0, 980000.0, 1000000.0, 1020000.0, 1040000.0, 1060000.0, 1080000.0, 1100000.0, 1120000.0, 1140000.0, 1160000.0, 1180000.0, 1200000.0, 1220000.0, 1240000.0, 1260000.0, 1280000.0, 1300000.0, 1320000.0, 1340000.0, 1360000.0, 1380000.0, 1400000.0, 1420000.0, 1440000.0, 1460000.0, 1480000.0, 1500000.0, 1520000.0, 1540000.0, 1560000.0, 1580000.0, 1600000.0, 1620000.0, 1640000.0, 1660000.0, 1680000.0, 1700000.0, 1720000.0, 1740000.0, 1760000.0, 1780000.0, 1800000.0, 1820000.0, 1840000.0, 1860000.0, 1880000.0, 1900000.0, 1920000.0, 1940000.0, 1960000.0, 1980000.0, 2000000.0]
    },
    "walker.realworld_walk.easy": {
      "rewards": [0, 81.20821840286256, 147.1518236323692, 276.4414449565183, 385.7879497996238, 466.0483162100011, 548.1710596673332, 628.8086808724339, 682.3432390230225, 751.7542058173811, 811.6605234188693, 830.0073496087201, 866.842822105063, 887.9119547722736, 891.185218443666, 892.5506071105991, 904.3156190584982, 907.0565027451331, 915.1370298889551, 921.2919506222302, 927.7492594670261, 925.1094208687825, 925.2103650134527, 932.0761617282263, 932.7502732738589, 933.752884658395, 938.8401516159062, 939.4307096438802, 943.0963696280558, 940.8146042025033, 935.1386288438324, 933.4991645716719, 936.4649713966242, 937.6460575834694, 942.2125629716778, 943.9553565888281, 942.9564949518704, 935.2694008856807, 936.183938247747, 942.3027661358873, 939.6369743143061, 943.2134566576676, 944.9789748979382, 941.5848159977658, 936.9549265585862, 946.412697234408, 937.1765534733582, 946.4889689638875, 945.9763880218075, 944.4015365217451, 942.1608715110211, 940.0475766737472, 944.3236839498721, 945.8574559457152, 948.5352809381922, 948.8843460303768, 947.7941704729928, 947.9350463915048, 944.3914948131603, 948.5282277707448, 946.6161149788542, 950.1171804827427, 948.0080670057096, 945.1092413075332, 950.5853803524838, 952.0439526079313, 950.2184121370681, 951.2010769217775, 949.9789463896349, 950.0413339360949, 953.0593419548044, 955.2031598955368, 951.3000672924877, 954.3529558298868, 952.1604922095462, 953.7373845466892, 954.9666949555491, 952.7832717443774, 957.458168322465, 955.1169882846492, 954.9669736533333, 956.7417815881361, 957.6978427313807, 959.6201992751436, 957.8536537393902, 958.0298511218168, 959.2553995573455, 959.1795480949937, 959.3581484431288, 957.9666116907923, 958.2432665875458, 959.9073650718133, 960.2413051680783, 959.2863868259014, 960.2942457964447, 960.0942542727498, 959.9065418038024, 959.8279929225594],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.hard": {
      "rewards": [0, 56.01964997368137, 54.29964130394189, 57.651795910528286, 61.01463725166613, 61.54722345499473, 64.49375898756955, 61.88101521953867, 63.8881992782871, 62.070949390298, 63.66131404504909, 63.01800788337297, 63.3629612843337, 63.941334702712346, 63.34942696569317, 62.797862038270786, 64.10474835660114, 63.77171149127592, 63.8404863229487, 64.37302308045504, 62.730448420985844, 64.29598285766286, 64.37493952403948, 64.15726362344256, 63.69171479793317, 65.42179275743321, 66.37612555064713, 66.08321376185086, 66.53714489197176, 65.7237128696399, 64.72745982395215, 66.2381211888504, 66.61971828838783, 67.39675830717039, 67.06421615246751, 65.58247092534448, 67.1984394127571, 69.19389381014862, 67.11106563670587, 66.79821724125186, 67.72164435757237, 67.67935455756248, 67.14409926286976, 68.24684472458148, 68.84270465188017, 68.65355845325247, 68.58771085918264, 67.66314878768661, 67.39138513081012, 67.44327518181223, 69.01861144394425, 69.58455105421803, 68.79197143382173, 68.89106065032084, 70.34466371040303, 69.21849368718479, 69.66873041460943, 70.080802269132, 70.1045880390502, 69.49659524230198, 69.28002640451541, 70.28383673503453, 70.02241801258857, 69.26435563006697, 70.05267176012158, 70.79889773979129, 70.70571660467503, 70.81166078187786, 71.21259035602078, 70.76110709472779, 70.27823074605566, 70.14721032389274, 71.13821871087306, 71.25197449130049, 71.13947480292832, 71.3356430220453, 71.78214515788835, 71.9626372170971, 71.79005101755584, 72.58809068567771, 72.2895564965676, 71.56525714628462, 70.6034998194606, 69.79075456487614, 71.12775194787643, 72.39288117715837, 70.4819311582961, 70.52034916797403, 70.82650167995823, 69.96810199618214, 69.62481053944252, 70.48573710066144, 69.07349553604736, 69.07986703868251, 70.9569022780894, 70.82932706631833, 70.52111426648021, 71.60094248699532, 69.96231943996263, 72.5117693264951, 71.16488597374534],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.medium": {
      "rewards": [0, 43.6461335989587, 59.116692458783064, 76.06130103379336, 89.65637207843473, 112.7690804895673, 130.9116866283783, 153.74522421514305, 176.32314763847822, 198.89492606183094, 214.19620816588883, 224.28622882392162, 232.01794935015604, 246.7259294079124, 262.3092858118669, 280.56440632653965, 294.849703137543, 306.92795883869877, 309.4502171470023, 311.699181265148, 322.28163861618697, 339.97900623221034, 344.5765540829841, 354.5515258312575, 358.64706584643227, 366.432881290429, 382.157724703494, 390.0817702851163, 395.8209136508221, 399.910610371772, 401.89012631237324, 407.1854322939658, 416.2250204117525, 413.9844182564636, 412.36241980697287, 412.9535161752621, 422.6872693330361, 437.34795037329644, 420.0219193785695, 420.86699245349405, 427.21579925792514, 432.30477996497774, 436.8297527471333, 442.4450576599328, 455.02272401763946, 442.74836347626484, 445.9713791665149, 454.6267753366901, 461.09086297752674, 459.08433851362344, 468.9195759117253, 475.7852708254829, 472.75400793317084, 472.5137689720227, 472.64667696719994, 476.5290247066603, 477.0882812904096, 477.76811493592476, 474.6820836385189, 473.1031878893805, 481.094176394779, 477.5777259617405, 481.290072111269, 483.7592854854485, 487.02882165587226, 489.04669032993866, 492.35459272683534, 496.4465963464284, 494.40867709205605, 497.1200510414496, 491.87032958301904, 489.4615387089846, 489.16181262854593, 494.47944130022387, 482.11117695107066, 489.410163524491, 491.7626057670458, 484.1822560519825, 487.31497913792396, 476.6163162736191, 477.2154834171517, 472.1587624272397, 467.1200791557572, 478.76900041040943, 464.9796056916925, 458.5572004675184, 456.9540288879862, 457.639297603198, 456.7560426258823, 453.4453610007169, 459.2288040894479, 456.75449887120027, 447.70995133455114, 443.499635133037, 440.91629539516657, 448.70157759327043, 449.24005785192577, 448.5139206269452],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.run": {
      "rewards": [0, 76.20012054032516, 146.15754876514185, 228.75495582617597, 326.92635525976783, 455.60128181184973, 592.2296510321629, 657.582124142756, 707.0630187924212, 736.6106967232757, 757.1162808179869, 773.216859050162, 781.1120120400661, 788.7993193392491, 798.009558631908, 808.9781299836372, 815.7952324021057, 821.3674051528313, 824.8202062446371, 831.8638112619396, 836.9536601815238, 837.3459300906802, 838.3480061713028, 840.6076757418708, 844.2881225062505, 844.8885225424483, 851.1641696559228, 851.0945646781578, 853.0513600111645, 857.0118417575492, 859.4580474533018, 859.7003685044834, 863.5184191746051, 866.3391398381676, 867.0210053145352, 871.2060000245393, 873.9060093120488, 876.7648678430505, 877.2278404161083, 880.0738105409904, 882.0674154398533, 884.6236170786547, 887.4157912685373, 887.838425624409, 888.4588862030896, 890.2652314913742, 892.5106419470408, 895.0727312682804, 896.8776985267314, 898.598067897184, 902.3988667625928, 903.2990670409748, 904.915043454883, 905.0280516753027, 906.2837030085614, 906.8989985948098, 907.3922161480228, 908.5482478108604, 910.1488676828529, 910.7454862492983, 910.874985656145, 910.7677713434683, 913.3680045282181, 914.8931652517491, 913.506384601495, 915.5371253697934, 914.9917950313811, 915.2436195273277, 917.5398106991671, 919.3267693928246, 919.4152700939057, 919.59359266803, 920.1134770598011, 920.6544481771472, 920.9679681993316, 920.9751508485788, 920.8226228616637, 921.5998946096847, 919.9101141471006, 920.9856573747282, 921.3833368712063, 922.1497260772942, 923.1517652580058, 921.810167325678, 922.1614005676402, 923.3233967456088, 923.7269260369508, 923.6389497153191, 923.8748735834799, 923.4053855187772, 924.0520460759493, 923.6611866118229, 923.7181971401207, 924.5063178838899, 924.1583655325838, 924.4357362298132, 924.3851203345426, 924.152748765336, 924.1625890589662, 924.2428790388966],
      "steps": [0, 80000.0, 120000.0, 160000.0, 200000.0, 240000.0, 280000.0, 320000.0, 360000.0, 400000.0, 440000.0, 480000.0, 520000.0, 560000.0, 600000.0, 640000.0, 680000.0, 720000.0, 760000.0, 800000.0, 840000.0, 880000.0, 920000.0, 960000.0, 1000000.0, 1040000.0, 1080000.0, 1120000.0, 1160000.0, 1200000.0, 1240000.0, 1280000.0, 1320000.0, 1360000.0, 1400000.0, 1440000.0, 1480000.0, 1520000.0, 1560000.0, 1600000.0, 1640000.0, 1680000.0, 1720000.0, 1760000.0, 1800000.0, 1840000.0, 1880000.0, 1920000.0, 1960000.0, 2000000.0, 2080000.0, 2120000.0, 2160000.0, 2200000.0, 2240000.0, 2280000.0, 2320000.0, 2360000.0, 2400000.0, 2440000.0, 2480000.0, 2520000.0, 2560000.0, 2600000.0, 2640000.0, 2680000.0, 2720000.0, 2760000.0, 2800000.0, 2840000.0, 2880000.0, 2920000.0, 2960000.0, 3000000.0, 3040000.0, 3080000.0, 3120000.0, 3160000.0, 3200000.0, 3240000.0, 3280000.0, 3320000.0, 3360000.0, 3400000.0, 3440000.0, 3480000.0, 3520000.0, 3560000.0, 3600000.0, 3640000.0, 3680000.0, 3720000.0, 3760000.0, 3800000.0, 3840000.0, 3880000.0, 3920000.0, 3960000.0, 4000000.0, 4040000.0]
    }
  },
  "SMuZero.0": {
    "acrobot.swingup": {
      "rewards": [0, 11.822436620149876, 42.83270438812673, 220.58439407348632, 379.6055232239515, 411.83030534442514, 443.1307797241211, 463.55471057277174, 465.5067161674035, 597.8260643008638, 527.2716071319585, 563.2308946348354, 604.5576224086528, 544.0375546501393, 615.0676322997508, 554.5917563851177, 616.5440620868653, 623.1785049533844, 602.7245986955613, 618.6447410348803, 598.5177242196723, 602.0509900860488, 538.8847146224975, 610.352436253801, 550.1123731613159, 556.3252779769897, 618.123117480278, 597.7802629089356, 590.2515965673141, 572.9076527080533, 624.7960840100426, 588.7966584301016, 631.4430061608925, 606.6802460098279, 598.7966381835937, 528.2154259046188, 556.611561264135, 613.8199998545647, 639.4253811645508, 556.6545851898194, 655.3154479980469, 627.3296617004648, 646.8965867614746, 596.6901254653934, 614.1890038664267, 651.4880904006982, 650.3729753875732, 612.1917944335937, 601.7103792770207, 646.9946530914307, 654.3771837998181, 607.1599675250804, 666.1993735250086, 661.5259998502582, 658.6081351460889, 651.488255656893, 668.7788427846134, 668.2298100280761, 643.4262446594238, 579.5371071835225, 682.4990655517578, 676.7414577092603, 689.2116072082522, 671.406602935791, 644.3420020866394, 669.4654061127455, 667.9469789123535, 668.4296976470947, 690.1366146851194, 666.0201162719727, 678.946418762207, 700.2170121765137, 681.0858816528321, 681.5399472045898, 699.8928375244141, 697.9084188842774, 685.4023472595214, 694.3130769348145, 680.8455598449707, 687.2256580352783, 704.4141064453125, 686.6786090087892],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.045, 1.265, 2.93, 7.96, 21.035, 39.32, 109.005, 196.235, 378.64, 369.22, 414.795, 446.095, 411.405, 469.085, 447.25, 342.645, 388.25, 406.16, 432.665, 441.17, 480.0, 439.94, 435.765, 415.005, 444.255, 440.21, 374.695, 437.46, 534.63, 497.13, 471.83, 497.39, 470.73, 505.69, 544.145, 530.695, 533.445, 538.18, 544.97, 389.515, 539.2, 475.74, 515.81, 467.905, 536.19, 578.515, 573.58, 570.185, 559.38, 596.145, 604.76, 599.33, 559.635, 625.365, 650.19, 583.475, 583.155, 628.985, 632.545, 611.255, 635.47, 627.105, 645.605, 642.84, 653.31, 630.74, 644.67, 606.11, 652.755, 632.985, 669.185, 660.38, 640.63, 655.44],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "cartpole.realworld_swingup.easy": {
      "rewards": [0, 90.25239625930786, 521.4764714050293, 625.2585382080078, 706.013147277832, 797.9667330932617, 811.9624545288086, 823.8685958862304, 814.0437725830078, 844.5789996337891, 814.4823281860351, 855.083719177246, 833.1414126586914, 840.1377633666992, 856.9699523925781, 841.6428201293945, 850.6994342041015, 857.2189324951172, 835.029065246582, 847.2663513183594, 830.2854196166992, 804.7184182739257, 838.8470553588867, 844.8500698852539, 797.9817956542969, 838.1775387573242, 792.132568359375, 843.4024090576172, 852.2615606689453, 841.7210540771484, 817.4922692871094, 834.3903805541992, 845.6570523071289, 829.1076364135743, 834.0879266357422, 849.6406643676758, 822.3705377197266, 859.4948754882812, 851.1818731689453, 847.1488345336915, 841.5630694580078, 860.5857778930664, 835.9399984741211, 854.9481039428711, 854.949231262207, 855.1754653930664, 845.7796771240235, 828.7395639038086, 849.5266000366211, 856.0213107299804, 855.9413259887696, 854.6365093994141, 855.0806146240234, 861.0277993774414, 859.535424194336, 858.64359375, 861.9907504272461, 858.6491607666015, 861.5242001342773, 864.124169921875, 861.5119696044922, 860.3826647949219],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1800000.0, 2100000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4500000.0, 5100000.0, 5700000.0, 6000000.0, 6600000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 9000000.0, 9600000.0, 9900000.0, 10500000.0, 11100000.0, 11700000.0, 12300000.0, 12600000.0, 13200000.0, 13800000.0, 14400000.0, 14700000.0, 15300000.0, 15900000.0, 16200000.0, 16800000.0, 17400000.0, 17700000.0, 18300000.0, 18900000.0, 19200000.0, 19800000.0, 20100000.0, 21000000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 25200000.0, 25500000.0, 26100000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28500000.0, 29100000.0, 29400000.0, 30000000.0]
    },
    "cartpole.realworld_swingup.hard": {
      "rewards": [0, 77.18010386228562, 80.16013072967529, 113.97127645492554, 134.45057241439818, 205.64902545928956, 215.81204650878905, 215.993185005188, 224.59111877441407, 232.48228481292725, 229.77190170288085, 232.09416290283204, 234.10674919128417, 234.53671020507812, 236.74090270996095, 232.59194953918458, 239.86675971984863, 235.13719650268555, 231.21702278137207, 232.11046211242675, 231.0905366897583, 239.30985176086426, 228.07265968322753, 237.98756126403808, 234.08812366485597, 236.94132698059082, 233.15446479797365, 239.50481830596925, 221.66610061645508, 239.72110893249513, 242.85436973571777, 239.98881980895996, 244.02099922180176, 232.06344886779786, 235.14808349609376, 233.0326360321045, 245.07348236083985, 247.09324180603028, 241.23646347045897, 243.49143676757814, 243.94653091430663, 246.4742158508301, 238.91506645202637, 243.27290336608885, 248.45741348266603, 245.94672370910644, 248.5809889984131, 243.9759373474121, 246.79386680603028, 249.95373100280761, 246.08866264343263, 247.7376402282715, 245.41559196472167, 249.43687980651856, 245.24968238830567, 244.15534561157227, 247.32809577941896, 248.5003803253174, 247.4578857421875, 252.29569541931153, 249.37624000549317, 251.6484139251709, 247.56752365112305, 251.9659464263916, 243.1758243560791, 242.82146759033202, 244.94138221740724],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3300000.0, 3600000.0, 3900000.0, 4500000.0, 4800000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12300000.0, 12600000.0, 13200000.0, 13500000.0, 14100000.0, 14400000.0, 15000000.0, 15300000.0, 15900000.0, 16200000.0, 16500000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18900000.0, 19200000.0, 19500000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24300000.0, 24900000.0, 25500000.0, 26700000.0, 27300000.0, 27600000.0, 28200000.0, 28500000.0, 28800000.0, 29400000.0, 30000000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.medium": {
      "rewards": [0, 99.35771423339844, 151.0259771537781, 239.14039291381835, 359.63225624084475, 395.27278411865234, 399.1418153381348, 417.4022275543213, 415.9255604553223, 418.975869140625, 409.5170278930664, 416.46567626953123, 417.1064660644531, 411.82740295410156, 407.3298226928711, 409.73870544433595, 418.8327954101562, 409.0523420715332, 420.2017276000977, 406.7752717590332, 417.3651321411133, 412.476298828125, 420.55188674926757, 403.14185287475584, 419.03949325561524, 404.5752389526367, 418.5377770996094, 421.89475982666016, 411.05418716430665, 420.83860107421873, 425.9094700622559, 416.12275802612305, 413.3455563354492, 438.10790603637696, 435.5521907043457, 419.95799041748046, 420.72781036376955, 419.1286061096191, 445.34872299194336, 446.94453002929686, 458.6225074768066, 450.25529769897463, 447.26252380371096, 451.32351974487307, 458.9264617919922, 460.476875, 468.6017832946777, 481.66471542358397, 482.0399627685547, 488.635166015625, 474.88616271972654, 494.97901763916013, 494.2827523803711, 499.52518814086915, 466.72756744384765, 491.80629638671877, 491.93287780761716, 497.3014260864258, 502.99987533569333, 509.86891784667966, 500.82182907104493, 502.3571614074707, 504.9393513488769, 518.4542338562012, 515.656104888916, 516.4927099609375, 521.8020555114746, 523.3109065246582, 520.5535842895508, 513.1288290405273, 509.9045538330078, 521.8797984313965, 517.708653717041, 516.1174993896484, 525.4272859191894, 525.874133605957, 515.844206237793, 525.1954978942871, 520.6977697753906],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7800000.0, 8100000.0, 8400000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27900000.0, 28200000.0, 28800000.0, 29100000.0, 29400000.0, 30000000.0, 30300000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.374196913773776, 2.0040126971103382, 63.457569785416126, 134.59936752796173, 163.655952835083, 213.13804733276368, 417.9571533203125, 522.0639904785156, 529.37754196167, 539.2410194396973, 547.2426147460938, 565.3818255615234, 567.1676492309571, 572.6096383666992, 577.3216177368164, 571.6737899780273, 579.1370175170898, 564.1688256835937, 576.685785522461, 586.4910485839844, 589.8927978515625, 593.7580267333984, 591.9603652954102, 609.8333938598632, 606.9139190673828, 612.2118292236328, 613.7509399414063, 624.4566320800782, 625.528314819336, 624.4827368164063, 622.9320520019531, 627.6190863037109, 625.6975085449219, 627.7162251281738, 635.3022518920899, 618.684076538086, 624.4989169311524, 630.1249890136719, 638.6162530517578, 636.3908602905274, 636.2377606201172, 634.9197671508789, 636.1343841552734, 640.942134399414, 641.5453802490234, 637.5730053710937, 637.2979119873047, 640.7018606567383, 640.6159899902344, 648.4273187255859, 648.1450762939453, 644.7119586181641, 650.6830368041992, 647.563265991211, 636.1183139038086, 651.9508795166016, 648.5490191650391, 655.2494204711915, 653.6513323974609, 654.6559460449218, 655.8421487426758, 654.0957907104493, 648.401146850586, 652.8267660522461, 655.9067916870117, 662.5697982788085, 662.8587869262695, 660.4376879882813, 657.6801721191406, 663.0124398803711, 665.7240740966797, 658.8202285766602, 662.3422003173828, 664.5362814331055, 664.1071688842774, 669.0893045043945, 664.573084411621, 664.6925811767578, 661.8833502197266, 662.9755609130859, 666.183125, 665.0681106567383],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "humanoid.realworld_walk.easy": {
      "rewards": [0, 1.0440143427764996, 1.2710338858398609, 1.4167833285732194, 1.2478392274817451, 1.1906801589019596, 1.2717224100604654, 1.1440952645987272, 1.2284484836831688, 1.284548143092543, 1.22545097745955, 1.3608962605148553, 1.327171731526032, 1.279933484941721, 1.3056754893623292, 1.234249476781115, 1.0767125576036052, 1.4644754898780956, 2.413501460030675, 4.9900844014436005, 19.58651495501399, 48.78233472824097, 92.1473021888733, 108.73561142921447, 144.60007949829102, 145.31533264160157, 150.89263975143433, 161.7642724967003, 175.331513671875, 170.4860082244873, 181.92244178771972, 179.78934665679932, 177.40476783752442, 182.84514850616455, 190.5546441268921, 169.25743469238282, 205.878842086792, 217.5973892211914, 206.58315090179443, 197.5730825805664, 208.50375831604003, 209.42028244018556, 208.06366449534892, 214.3601578760147, 217.29308380126952, 124.57020570755004, 93.67198886871338, 94.7061572265625, 75.49894837498665, 102.4072484588623, 112.13028289794921, 96.59943388938903, 109.21356951713562, 123.04063343048095, 102.67149794101715, 144.72866561889649, 142.4385576248169, 159.0840340423584, 158.4860429763794, 160.17132698059083, 177.8733602142334, 173.58152481079102, 186.81808229446412, 196.32220539093018, 182.8489757156372, 208.15239303588868, 203.81793241500856, 195.3124098587036, 218.36979164123534, 218.51506746292114, 218.52967094421388, 217.3084502983093, 229.18186813354492, 225.87829635620116, 233.8887635421753, 238.4736883544922, 238.9403311920166, 250.38431289672852, 256.88751472473143, 255.4664276123047, 253.74330909729005, 247.88950679779052, 249.76952560424806, 245.6262134552002, 245.5192958831787, 237.59522972106933, 237.60243562698363, 245.24260831832885, 220.55322843551636, 226.57479217529297, 213.1493746471405, 233.88749124526979, 242.9926680755615, 242.75490379333496, 243.16367568969727],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.hard": {
      "rewards": [0, 1.2755223108455538, 1.2747366875316948, 1.1531537363678217, 1.2096001902408897, 1.1338803580775858, 0.9896158169955015, 1.1658120006602257, 1.1577011144300924, 1.137490665889345, 1.2732826675474644, 1.135022174762562, 1.2869658943545073, 1.2498497425951063, 1.2056064704805614, 1.1155458639468998, 1.0854393191915006, 1.0416849789954723, 0.9801633291854523, 0.931954014734365, 1.0850320201925934, 1.0106195394927635, 1.054840712766163, 1.2648567421361805, 1.3078067806083709, 1.1385367018170656, 1.0609920134430286, 1.2108317463612184, 1.102045025387779, 1.2299220053385944, 1.3641005361638963, 1.289832615610212, 1.1658313286537305, 1.0164624023484066, 1.1460707092285156, 1.1799707750603556, 1.2280532230436803, 1.2749866954237223, 1.2221678986027837, 1.4107899885601365, 1.231167547237128, 1.1134349450748413, 1.0664364545373246, 1.1370701029431074, 1.1919039844116197, 1.175488826064393, 1.1151730856671929, 1.2167664505168796, 1.1295899390941486, 1.1574177912017332, 1.1930924320407212, 1.1272048922628164, 1.2094031659141182, 1.292016397835687, 1.1918016765639186, 1.3571551418304444, 1.1534197844658047, 1.271218967884779, 1.1348677212558687, 1.2846211009891704, 1.399428484174423, 1.1975863084034062, 1.1573044778686017, 1.2104260351136327, 1.1196305520273746, 1.2807221936620772, 1.1822954935766756, 1.180866750610294, 1.0636692738160491, 1.3067429303331302, 1.2816587166069076, 1.2394489195663483, 1.4817895718826912, 1.251296743899584, 1.1858494518883527, 1.465059471251443, 1.3932959873043, 1.4031539362482726, 1.3136048475280404, 1.487214639596641, 1.3949496933724732, 1.3296633425075561],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14700000.0, 15000000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27900000.0, 28200000.0, 28500000.0, 29100000.0, 29700000.0, 30300000.0]
    },
    "humanoid.realworld_walk.medium": {
      "rewards": [0, 1.094050537282601, 1.1046691783703864, 1.2088887874782086, 1.1078468123730272, 1.1379138223081826, 1.290071570817381, 1.048715755082667, 1.2581888185348362, 1.212680849377066, 1.274309373209253, 0.9995420874282718, 1.13499133836478, 1.2256880740588532, 1.1563046559132635, 1.1440243622101844, 1.3086590135470033, 1.314127564895898, 1.2797867904603482, 1.2010976987006143, 1.1113502967916429, 1.2994468528637662, 1.4762391914287583, 1.355277905180119, 1.490940801212564, 1.78654648442287, 2.571761260777712, 3.93226773917675, 3.920314869582653, 5.360602468848229, 13.478927047848702, 13.952873675823211, 17.74791398882866, 19.12888080596924, 30.372456967830658, 28.503172558546066, 40.41540266990662, 38.08169591784477, 45.00809262037277, 50.40939073801041, 45.70851596832276, 47.73831428050995, 57.39164656162262, 59.69699090600014, 56.094518320560454, 60.90875134468079, 63.11970987319946, 52.52504785299301, 59.83774940490723, 63.68645031929016, 60.628667192459105, 69.26344002723694, 58.624058003425596, 63.950095615386964, 64.19162652969361, 57.84150952339172, 68.75924212455749, 68.89938008308411, 74.1101556968689, 76.12074243545533, 73.30183976173402, 79.92042789459228, 77.18091761589051, 83.5610413646698, 74.79445788383484, 72.5681711959839, 65.40420233726502, 74.06061547279359, 77.39764657974243, 83.74384593963623, 80.10783917427062, 87.34302307128907, 87.96611859321594, 86.06084364891052, 84.00675867080689, 83.85864440917969, 82.98470659255982, 83.76256973266601, 85.2519661617279, 81.00761709213256, 85.29568585395813, 80.31268018722534],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 9000000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12300000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 15300000.0, 15600000.0, 15900000.0, 16500000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.839292484014295, 1.1092639010678977, 1.286852932968177, 1.7743232782185077, 14.585451210737228, 61.23804019927979, 94.98732513427734, 113.75629760742187, 130.4426189804077, 151.7898642730713, 166.14382133483886, 186.22926803588868, 211.05347732543945, 227.69329147338868, 270.9001724243164, 269.82536079406736, 322.4185040283203, 337.2054753112793, 347.59145080566407, 371.9843081665039, 379.79456069946286, 404.02539443969727, 426.9148766326904, 452.20893432617186, 447.4878712463379, 487.6053717041016, 504.0341461181641, 502.1093588256836, 515.7509080505371, 519.228840637207, 522.7615016174317, 520.5941011047363, 549.7298426818847, 561.3323329162598, 556.7221284484863, 564.0983444213867, 579.0985583496093, 586.7077470397949, 602.2007522583008, 613.0017129516601, 625.0548034667969, 618.4424293518066, 644.2840162658691, 660.0038302612305, 656.5001925659179, 679.7007907104493, 669.504182434082, 685.9271536254882, 676.7296578979492, 690.4881442260743, 702.6225308227539, 723.5147622680664, 724.7417596435547, 728.9512326049804, 741.7609912109375, 730.6560641479492, 739.0463174438477, 750.0032382202148, 755.9693301391602, 764.6151522827148, 771.3593649291993, 781.3253247070312, 787.6186920166016, 788.8879708862305, 790.8187289428711, 786.6617004394532, 798.4683279418946, 812.4641595458984, 819.1999169921875, 821.9026211547852, 825.8116159057618, 828.8169931030274, 834.0835662841797, 836.091322631836, 843.0636187744141, 841.2939025878907, 844.9249841308593, 844.7714892578125, 849.4091589355469, 852.009425354004, 846.6193920898437, 847.3575875854492, 856.728772277832, 856.8440200805665, 860.6248583984375, 861.7372100830078, 864.8493922424316, 869.0457501220703, 869.6766146850586, 871.8492813110352, 870.1237411499023, 871.5948989868164, 873.0566876220703, 873.3154479980469, 873.7733987426758, 873.9628399658203, 873.9304382324219, 875.4474069213867],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.992034100461751, 6.179184194505215, 6.546621114388108, 11.393044849038125, 157.93883323669434, 283.4577526092529, 363.0269249200821, 431.3701446533203, 502.5174864196777, 521.7767567443848, 571.3326133728027, 590.7616082763672, 659.018289489746, 751.3106857299805, 829.3788061523437, 863.3554949951172, 864.9463189697266, 865.3537203979492, 907.3815158081055, 909.1575164890289, 920.4434729003906, 934.6869909667969, 919.3951309204101, 923.7381085205078, 937.4321859741211, 929.6652841186524, 936.0063458251954, 940.1435620117187, 934.5285818481445, 938.7323141479492, 942.8840405273437, 947.9437115478515, 942.6210771679878, 938.6049423217773, 945.9764193725586, 949.5464605712891, 948.5316345214844, 953.2861312866211, 950.6275799560547, 953.6605535888672, 954.2128457641602, 954.1028311157227, 958.8717169189454, 956.0389822387696, 954.8854772949219, 957.9414739990234, 958.6615969848633, 960.2965252685547, 961.4110119628906, 959.333383178711, 962.7467468261718, 961.6771481323242, 960.8273153686523, 961.5488604736328, 965.2173922729493, 963.5674951171875, 964.1894033813477, 965.5637426757812, 965.1695596313476, 966.7137719726562, 964.7227713012695, 966.4818865966797, 969.0560269165039, 964.4282968139648, 968.0852523803711, 970.1333493041992, 970.6021743774414, 969.9998547363281, 969.1928848266601, 970.576446838379, 969.7159310913086, 970.9609100341797, 970.9469592285157, 972.0055819702148, 971.0621612548828, 971.2975430297852, 970.9643286132813, 971.1482849121094, 971.959692993164, 971.2111514282227],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0017103490000592, 1.3328320622863248, 1.541333979787305, 95.13052453875541, 283.97426280975344, 359.7111992645264, 419.7613691711426, 442.1105010986328, 477.49347625732423, 528.3563467407226, 547.6786427307129, 559.2256009674072, 577.462964887619, 613.407809753418, 681.8402987670898, 734.7520886230469, 756.8660917472839, 780.4810623168945, 818.9588195800782, 844.3015783691407, 845.7929711914062, 855.1814529418946, 866.9707666015624, 861.4222451782226, 866.5387161254882, 879.3160778808593, 852.2653775024414, 873.2523397827149, 883.3758441162109, 897.8165017700195, 898.2027182006836, 901.3851934814453, 900.8506048583985, 916.059775390625, 919.330778503418, 921.6264855957031, 922.4638464355469, 927.1627801513672, 917.9285879516601, 931.239375, 924.8534921264649, 938.4609622192382, 940.5532952880859, 939.4456866455079, 941.6203598022461, 942.9723065185547, 942.2874215698242, 943.6700408935546, 945.4080130004883, 943.9213464355469, 944.0422631835937, 947.356549987793, 946.1205853128433, 947.7352697753906, 950.1406616210937, 952.1506698608398, 953.9157168579102, 950.8816818237304, 955.2292962646484, 953.0907522583008, 955.2264587402344, 955.0220785522461, 953.3842483520508, 954.3399844360351, 953.8491513061523, 956.4998193359374, 956.4778182983398, 955.9685089111329, 956.6000158691406, 957.0599282836914, 957.4055575561523, 957.6573876953125, 959.5762298583984, 958.2992340087891, 959.3950930786133, 958.9302795410156, 958.3619747924805, 959.9329513549804, 959.9712130737305, 957.6158364868164, 959.3359851074218, 959.1317251586914, 960.4209536743164, 958.9866763305664, 959.387112121582],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.7908215608685818, 0.3665861500902875, 0.38840424418868685, 0.5203153704605781, 3.336065821568165, 4.299321224628389, 18.51982408573441, 60.209272964921986, 250.39728641011524, 398.49245891496605, 513.3403405836472, 512.7504076865413, 613.7625580473705, 650.8477329701291, 645.193851749301, 703.4450693891923, 692.3964710053542, 779.8265381240844, 752.1760576698434, 762.3160613147915, 766.4519994759987, 765.9061211040674, 798.8919405382397, 795.63827472087, 801.8812160437126, 771.2928254006641, 799.5935347938538, 792.9731534104841, 795.2814444664249, 798.4355999685102, 808.8000543852372, 810.2752194736682, 815.8662037426234, 792.1226933574304, 845.2492614746094, 838.6548897527158, 804.2504811264635, 822.0649343588761, 847.0446721363068, 846.5856532669068, 845.1503555512428, 819.6955183792114, 826.8535255718231, 845.6023275756836, 859.49994430542, 856.1456826591492, 841.8703006982803, 836.0317323088645, 831.6580813954118, 863.7058973693847, 851.4006069183349, 853.8735683441162, 862.1101393127442, 851.8892421711422, 869.6378382360936, 869.9960689544678, 865.5812721252441, 861.9164888847898, 868.7514604949952, 876.6206072998046, 880.0535968780517, 868.4312608671188, 862.9767485809326, 868.1823269748688, 871.2602941894531, 864.2351928710938, 866.4419467926025, 852.8728573090889, 867.1671784082707, 864.1169442129135, 866.5664543151855, 854.5676237100736, 871.6835137176514, 868.0602709960938, 848.7370867540687, 882.5679293823242],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 1.1181979965154112, 0.9287991454057496, 5.849335205318237, 28.896082009982354, 41.94356105554484, 73.37572133239271, 78.97438145710993, 92.82486284302398, 121.17858690311718, 150.3101791962693, 165.80910930230243, 199.68247741410508, 198.86224248886109, 226.1260931777954, 248.84829166412354, 260.82689476966857, 272.6597732925415, 259.4647028875351, 276.6884981536865, 275.8645588684082, 275.9837166595459, 275.0949499893188, 275.7882270812988, 276.4042260360718, 276.90822299957273, 281.76433616638184, 277.47582111358645, 283.30478324890134, 282.44361129760745, 291.60491554260255, 290.91961280822755, 306.40376068115233, 296.7102601623535, 323.18172691345217, 329.66891555786134, 335.8225158691406, 364.6819351196289, 398.7499465942383, 433.0252946472168, 476.7227001953125, 558.9780018615722, 641.9281580352783, 677.2938356018067, 702.5462608337402, 673.167587966919, 736.3957110595703, 747.1589183044433, 737.604147567749, 771.0748112487793, 789.6829653930664, 809.7504804229736, 781.2155245971679, 778.8971546936035, 810.7042788696289, 803.1811809539795, 823.8097100830078, 813.203981704712, 836.5867752075195, 814.6217347717285, 824.5798345184326, 806.1994345855713, 815.6604448699951, 828.8616359710693, 829.2382227325439, 849.1448568725586, 856.1720658111573, 835.6734646606445, 830.1506601715088, 846.6097760772705, 861.6483480072021, 850.5427350616455, 837.644838180542, 844.5750463867188, 864.8613262939454, 859.0880125427246, 857.3185604095459, 845.4729174804687, 863.4420474243165, 840.5195095062256, 865.4893111419677, 859.2925907897949],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 44.028344551164885, 38.85804719381838, 35.46880932995424, 69.62344855767162, 19.61070731269503, 31.82944829868071, 53.982907743224324, 39.17677880789831, 74.38913150432958, 49.52203591655332, 39.71119895143288, 38.81937419424742, 72.52932433411809, 34.441957159545225, 34.125914797718494, 34.469182320048795, 38.88092630105283, 29.807058865450628, 73.05881941060208, 39.48475682976285, 34.852360116783764, 41.7643660267949, 63.03111653072172, 55.08496536355638, 34.94413263334596, 93.46689852820435, 76.25142549795565, 87.67492277882886, 73.92257160014897, 103.7910938699399, 124.60338436023112, 74.75853594176365, 102.98647263964448, 113.43912589676508, 148.53163382323652, 131.74087391158105, 155.83559319572234, 138.5266808853183, 174.96205638730606, 135.14223622220396, 147.51275215218706, 185.3573235668165, 154.34584879510157, 112.89268609907737, 166.1486640653735, 188.68639154291023, 196.06635604185868, 197.76543709739545, 222.25398935750255, 265.847290745742, 271.0428391160494, 335.62270900486214, 303.0589721772183, 305.4585006848931, 345.00583043699, 350.88886287074257, 344.21449274266723, 383.96107348709484, 296.5802439467457, 388.8620219172575, 329.7459675692145, 359.60979419546163, 332.20684793687565, 301.9115354701409, 362.56155863743845, 419.6399092500555, 369.6417827677542, 428.08859667351425],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12250000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 18000000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 25.460621942721, 60.2050096359246, 45.315721602912596, 69.7579563748452, 40.82529584338311, 79.86939274984174, 72.91927663677923, 11.443199676238185, 35.54631876623709, 45.74660079305282, 47.484011418651164, 42.98507683822922, 70.65434582754318, 67.22656525149792, 81.13694796270843, 102.98683544470103, 123.89894465150563, 140.2246471610799, 160.16230315107157, 205.13561498570948, 182.67844646832444, 232.72870220177202, 212.954415701411, 228.47973398710656, 243.702017599657, 252.51847700121553, 229.1965718602358, 272.9317370211786, 217.44901188376463, 265.52964047233786, 269.0126704887027, 253.51271901221546, 261.0529554185915, 266.5003637961894, 278.37565319103044, 262.8780595031378, 286.6479193580232, 257.04632845928745, 275.3357818440342, 287.409973970955, 259.60754377509807, 312.57925093932283, 280.4857662347131, 292.8923465651967, 277.1168014136797, 307.07109979758377, 296.6836567857037, 289.62648670942406, 285.5272207573896, 286.8257547795942, 299.0709524636779, 285.27299555455653, 300.14774229305516, 285.5082728562165, 303.6280556485041, 294.87809639196666, 285.28676665453065, 297.28152398423333, 314.42935324217893, 310.9624872003574, 324.64970747075654, 281.032504237706, 325.1979455171342, 294.7855419179394, 332.41464739745265, 309.3323619291086, 311.94061289102206, 302.8910665822107, 302.82143962507934, 335.47127041187593, 293.9701033927206, 311.244319460166, 331.220588516891, 307.54115346500225, 306.65656533758994, 324.3006811124811],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21250000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25250000.0]
    },
    "quadruped.realworld_walk.easy": {
      "rewards": [0, 501.11482421875, 151.7484189414978, 321.5691201019287, 473.33722930908203, 646.392721786499, 732.3805918884277, 876.1921060180664, 948.7974731445313, 962.0220254516602, 960.0541033935547, 935.3693688964844, 951.4877154541016, 961.4599349975585, 962.3255990600586, 971.0471115112305, 969.1105786132813, 952.6858776855469, 971.8635485839844, 885.5958331298829, 970.0431280517578, 978.3358526611328, 976.3310391235351, 962.82955078125, 974.4251657104492, 955.8219798278809, 936.8476513671875, 954.8875363159179, 958.8192764282227, 957.8638195800781, 968.6732186889649, 957.0838232421875, 966.9641482543946, 954.564447631836, 941.8295706176758, 926.1768588256836, 906.7931225585937, 947.349157409668, 952.5958239746094, 959.2331564331055, 927.7003408813476, 964.3482302856445, 954.7147128295899, 950.992092590332, 989.7273031616211, 973.3266284179688, 982.956076965332, 969.8886636352539, 978.9590155029297, 968.3286965942383, 972.5518664550781, 963.6815051269531, 975.2568399047851, 949.4102984619141, 978.731701965332, 908.5305718994141, 965.972282409668, 973.423949584961, 964.2305178833008, 962.8578970336914, 974.6965545654297, 970.3160736083985, 964.9142086791992, 974.7250305175781, 951.4959033203126, 972.5524053955078, 936.5064303588867, 957.4174151611328, 970.8014028930664, 966.2766583251953, 983.3381280517578, 920.7963580322265, 980.8024298095703, 981.9110571289062, 946.0304989624024, 970.8564694213867, 976.451008605957, 982.1705303955079, 982.9584197998047, 982.9093450927735, 986.6940310668946, 983.8910760498047, 985.4063067626953, 988.42548828125, 982.165061340332, 984.0547595214844, 982.7392108154297, 983.2538592529297],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 14100000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.hard": {
      "rewards": [0, 226.1274796295166, 161.1488929748535, 172.28171945571899, 233.19822998046874, 235.85238090515136, 197.70409368515016, 163.8951974105835, 135.5825387763977, 138.21886579513549, 138.00475008010864, 157.4687403678894, 157.09684328079223, 149.4914462852478, 164.71739429473877, 142.20573797225953, 188.5449068260193, 169.70764430999756, 246.91579711914062, 252.44454181671142, 353.9146954727173, 401.6461415100098, 418.59232595443723, 430.34810813903806, 363.7044152069092, 330.6788153076172, 335.9859122467041, 327.5419128036499, 298.3105212020874, 290.9897399139404, 342.46894205093383, 388.4817843818665, 330.3181488037109, 307.7311653137207, 316.5216077041626, 352.3160884857178, 306.46429233551027, 331.6770121765137, 372.6340543746948, 359.79469776153564, 390.6986741256714, 388.3815411376953, 380.8792239379883, 395.53901512145995, 384.7370985221863, 415.72055526733396, 393.4338236618042, 390.26283153533933, 334.126750125885, 345.84574169158935, 374.36232566833496, 375.5792180633545, 365.37659177780154, 403.320347366333, 365.58527156829837, 375.2795907974243, 364.4083088302612, 333.99597106933595, 351.43655849456786, 403.2495125198364, 385.92125743865967, 346.9500327301025, 382.87527603149414, 381.8400009918213, 346.37982181549074, 389.7618327331543, 393.475449295044, 395.66861141204834, 402.41299495697024, 364.4376640701294, 376.3435548400879, 391.55495082855225, 424.09254711151124, 408.4925593948364, 421.45655826568606, 371.46473960876466, 375.4363916397095, 389.82131309509276, 394.5071072769165, 360.52646364212035, 352.6823955535889, 375.9716805648804, 383.20188430786135, 375.26920757293703, 382.20689922332764, 392.0143620681763, 380.6571799087524, 376.7629298019409, 368.77633251190184, 363.37089904785154, 380.2630283355713, 366.318448677063, 384.25287971496584, 377.9598495101929, 367.7980813217163],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9300000.0, 9900000.0, 10200000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.medium": {
      "rewards": [0, 439.65984830856326, 130.93982696533203, 162.56304399490355, 241.32824516296387, 272.73719520568847, 266.57687911987307, 342.59759971618655, 355.78405960083006, 367.6649711990356, 395.93526931762693, 479.1865779876709, 443.48578498840334, 521.7862540435791, 560.6368630981445, 524.7760471343994, 598.309937133789, 634.3316789245605, 673.4000553894043, 710.177985610962, 675.409444885254, 743.8416166687011, 771.1625077819824, 805.7554489135742, 776.0482585144043, 827.2585034179688, 835.3343630981445, 825.0855676269531, 848.7014315795899, 859.8391961669922, 868.1845523071289, 796.1029169464111, 871.8680316162109, 873.7408474731445, 881.7708944702149, 887.7980133056641, 891.1117192077637, 861.8455355834961, 867.0030877685547, 901.8015875244141, 874.8482550048828, 880.7408462524414, 889.1267990112304, 895.1765733337402, 927.9709823608398, 925.3610571289063, 924.8693092346191, 913.8496856689453, 928.6959692382812, 910.0923742675782, 928.6144815063476, 922.4668829345703, 934.8450704956055, 932.2228787231445, 934.361418762207, 938.0821560668945, 932.4960552978515, 936.1648696899414, 938.1694439697266, 931.5127445983886, 924.4283450317383, 917.7057522583008, 914.0450802612305, 937.7045452880859, 907.4939562988282, 941.0049594116211, 953.0574473571777, 949.5822692871094, 936.3240469360352, 929.6448184204102, 937.9773406982422, 934.7471224975586, 931.0499784851074, 931.2441244506836, 955.231713104248, 937.5588311767578, 936.4611343383789, 950.8534039306641, 943.1384631347656, 948.0496231079102, 938.5980006408691, 943.6995846557617, 948.371983947754, 953.0979751586914, 954.3393960571289, 947.5957586669922, 954.093656616211, 937.3097099304199, 946.4414764404297, 950.088215637207, 936.6017334747314, 937.327851715088, 944.468519744873],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "walker.realworld_walk.easy": {
      "rewards": [0, 177.16486152648926, 411.1496754455566, 492.05857818603516, 591.3872677612304, 671.4424806213378, 701.7365744018555, 759.8481851196289, 841.6437799072265, 835.9531259155274, 870.3404995727539, 901.4435134887696, 873.5231900024414, 902.0674960327149, 911.8070278930664, 930.8317166137696, 919.492310180664, 932.484362487793, 919.5217095947265, 936.0726959228516, 929.2305038452148, 942.4059628295898, 930.5569937133789, 944.2731484985352, 940.2543978881836, 939.5059756469726, 944.1880599975586, 933.1073370361328, 944.7456262207031, 943.0424731445313, 949.1622863769531, 943.7494180297851, 932.8628601074219, 932.8665643310546, 935.7672607421875, 945.5674462890624, 949.716692199707, 936.7166586303711, 948.3654751586914, 917.3933081054688, 949.0422253417969, 948.8653536987305, 937.9632080078125, 940.092424621582, 946.4825115966797, 944.1671731567383, 944.4418588256835, 938.4395370483398, 955.7379391479492, 936.5082809448243, 950.8468997192383, 944.615718383789, 954.0115942382813, 954.1121658325195, 942.2632611083984, 950.972318725586, 957.7807104492188, 950.3521453857422, 951.4964813232422, 942.5645202636719, 954.4196157836914, 951.5495529174805, 958.3925784301758, 955.3736395263672, 954.1295217895508, 956.0244171142579, 958.2786764526368, 959.7709616088868, 956.4764935302734, 955.8373828125, 956.73322265625, 957.3024291992188, 959.7375790405273, 959.0714093017579, 960.1956130981446, 958.8786798095703, 959.8420846557617, 958.092321472168, 961.1733541870117, 959.8459237670899, 959.1159036254883, 959.9944189453125],
      "steps": [0, 900000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15300000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.hard": {
      "rewards": [0, 56.70254537582397, 57.02459607124329, 59.593157596588135, 62.45126041412354, 64.09118796348572, 65.49093391418457, 60.71484247207641, 65.48378212928772, 61.68503547668457, 61.150731563568115, 62.495063877105714, 61.371656589508056, 61.63376649856568, 62.667673892974854, 61.35886410713196, 63.583833103179934, 61.79146142005921, 59.3635063457489, 62.259924659729, 60.67081585884094, 63.681206178665164, 63.12243789672851, 62.740085983276366, 62.524217004776, 64.15698627471924, 65.38179313659668, 64.88182884216309, 63.13366619110107, 66.15232332229614, 63.593476886749265, 67.26613677978516, 67.37986837387085, 63.252497310638425, 68.83667337417603, 66.9328532886505, 66.23172494888306, 69.12791682243348, 66.30630239486695, 66.76587262153626, 64.53287124633789, 67.18195350646972, 67.26691340446473, 65.16504070281982, 66.41455127716064, 71.1595876121521, 69.00522499084472, 68.57164168357849, 70.07449316978455, 71.09270075798035, 70.48134853363037, 67.36062110900879, 71.38357404708863, 69.67032802581787, 69.43640193939208, 70.58344533920288, 68.64937085151672, 71.63071558952332, 72.39467335700989, 71.12887203216553, 72.2906392288208, 70.82256357192993, 72.77529413223266, 72.11496240615844, 70.78945492744445, 73.25695976257325, 72.76636281967163, 71.86522314071655, 71.84485822677613, 72.61326597213746, 73.72371614456176, 72.74545650482177, 71.43713764190674, 70.82075585365295, 73.81455821990967, 70.82864639282226, 71.26422044754028, 71.57870830535889, 69.61214115142822, 70.50209371566773, 72.95586507797242, 71.87790342330932, 71.00690000534058, 72.87996963500977, 71.67175891876221, 72.09241830825806, 69.93799627304077, 72.12867889404296],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 12000000.0, 12600000.0, 12900000.0, 13500000.0, 14100000.0, 14400000.0, 15000000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0]
    },
    "walker.realworld_walk.medium": {
      "rewards": [0, 42.59235425949097, 63.46795570373535, 81.50488658905029, 120.8623645210266, 164.04404151916503, 185.2501700592041, 201.34786128997803, 217.70011821746826, 217.79980697631837, 239.54179901123047, 250.56957077026368, 260.33235481262204, 274.6203186035156, 292.5347198486328, 305.26443634033205, 314.3928262329102, 322.86966430664063, 331.66091567993163, 347.66726211547854, 348.1437393951416, 375.026079788208, 365.9862673187256, 370.71361671447755, 383.18300384521484, 381.1242248535156, 387.00551445007324, 395.6828908538818, 417.58398666381834, 389.7869371795654, 388.60967323303225, 417.0311348724365, 408.4530110168457, 419.28774368286133, 407.09821754455567, 410.7267163848877, 429.38426162719725, 443.33574645996094, 434.1234272003174, 433.46970306396486, 441.3606591033936, 441.72815856933596, 441.93600624084473, 439.6447330474854, 453.7389990234375, 433.0021677398682, 431.97663764953614, 441.5907334899902, 450.70332931518556, 461.2169383239746, 454.8078091430664, 458.0110466766357, 466.54576171875, 468.9650762939453, 460.0122904205322, 463.0296029663086, 452.51089752197265, 473.87730857849124, 451.37313919067384, 450.3131575012207, 451.83122146606445, 437.82103202819826, 459.5252902984619, 437.1285436248779, 429.60418167114256, 438.3090961456299, 434.94439453125, 447.82801177978513, 428.7833257293701, 429.1970452880859, 429.66656852722167, 435.7820719909668],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1800000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7800000.0, 8100000.0, 8700000.0, 9300000.0, 9600000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 12000000.0, 12600000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16800000.0, 17100000.0, 17700000.0, 18000000.0, 18600000.0, 18900000.0, 19200000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 25200000.0, 25500000.0, 26100000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28500000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0]
    }
  },
  "SMuZero.1": {
    "acrobot.swingup": {
      "rewards": [0, 14.88513475609134, 382.4092267036438, 404.92627385750416, 494.1711607477441, 477.5333725166489, 512.735685072805, 528.1278461408093, 580.789836147707, 591.5111430387238, 593.4777278959766, 590.8203866386431, 583.5330242190946, 581.7210898469059, 577.7513977955655, 609.678824364725, 541.1407549333621, 509.74513645305063, 603.1697920608536, 558.2933650759478, 486.05004247207194, 541.7992338144406, 583.5096098786033, 590.0894761937857, 522.3581394298814, 609.9496110302582, 608.8037058053167, 517.9182134202216, 567.1153709447431, 607.3777138137817, 608.3162589408084, 578.1465523878194, 544.0221269259929, 588.5448933570459, 618.2428474257514, 548.3153659023159, 629.7232502746582, 655.1737509155273, 569.4289543130621, 583.4021111297608, 639.467492388608, 618.932611694336, 592.1869738779217, 576.000842780797, 628.71455078125, 555.6253856347955, 594.1854607009901, 631.7845370745658, 647.9312145365731, 634.5714507084153, 650.9462856292724, 619.5575564405043, 646.8103618189892, 638.6085722257476, 660.7835054873134, 640.9698709972829, 672.3356722259522, 677.1813274599612, 666.2471327313036, 680.2862733459473, 650.8398479303811, 666.2626916963607, 681.8795823669434, 666.4143173968978, 689.4545321559906, 693.8984601600469, 640.2237197202979, 665.712802658081, 681.6722612762451, 692.3994471740723, 690.5235563659668, 676.8758610153199, 686.7972070709336, 699.1620753479286, 654.0571491530144, 646.3760871260789, 680.6158561491966, 673.1071447821148, 661.9098940677848],
      "steps": [0, 500000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.79, 0.225, 1.49, 6.65, 17.035, 32.31, 138.42, 158.145, 248.11, 301.02, 358.75, 403.49, 423.91, 433.89, 430.355, 407.285, 453.71, 417.995, 413.275, 424.39, 431.015, 425.075, 393.38, 446.8, 409.83, 448.785, 319.835, 525.96, 433.865, 389.805, 450.49, 367.205, 492.035, 516.87, 469.45, 508.39, 478.31, 509.065, 531.985, 411.73, 522.905, 517.795, 558.145, 460.59, 541.46, 489.645, 490.55, 547.11, 524.305, 507.59, 532.595, 523.025, 564.34, 552.255, 558.6, 571.255, 573.975, 608.95, 558.29, 578.715, 612.285, 604.84, 571.975, 596.955, 630.755, 649.53, 633.66, 639.98, 641.95, 614.865, 629.74, 652.14, 639.22, 643.375, 614.12, 614.08, 620.545, 643.41, 612.575],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "cartpole.realworld_swingup.easy": {
      "rewards": [0, 96.43557621955871, 746.5996542358398, 778.4280880737305, 824.069001159668, 831.1760977172852, 847.9063116455078, 839.4037194824218, 842.6949658203125, 847.8255242919922, 848.5848876953125, 850.9789025878906, 848.4731262207031, 840.8283029174804, 836.2704248046875, 849.9813278198242, 835.3013009643555, 844.7934298706055, 851.6213470458985, 819.6106259155273, 780.9127658081055, 831.1480960083007, 812.0385852050781, 842.5651223754883, 818.0569885253906, 844.3911520385742, 829.181369934082, 839.5618338012696, 833.1165289306641, 857.687890625, 853.6864669799804, 824.3737420654297, 839.330057067871, 844.7962426757813, 836.852879333496, 858.5732626342774, 856.8963165283203, 860.3113903808594, 857.8824481201171, 861.0487509155273, 858.9104693603516, 860.0666259765625, 863.3631475830078, 865.2126843261718, 860.1116537475586],
      "steps": [0, 600000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3600000.0, 4200000.0, 4800000.0, 5700000.0, 6300000.0, 7200000.0, 7800000.0, 8400000.0, 9300000.0, 9900000.0, 10800000.0, 11400000.0, 12300000.0, 12900000.0, 13800000.0, 14400000.0, 15300000.0, 15900000.0, 16500000.0, 17400000.0, 18000000.0, 18600000.0, 19500000.0, 20100000.0, 21000000.0, 21600000.0, 22500000.0, 23100000.0, 24000000.0, 24600000.0, 25200000.0, 26100000.0, 26700000.0, 27300000.0, 28200000.0, 28800000.0, 29700000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.hard": {
      "rewards": [0, 87.31499681949616, 104.43347255706787, 144.25879798889162, 207.98768180847168, 212.94971389770507, 222.92450157165527, 222.08112442016602, 238.2854096221924, 238.98782989501953, 235.32374580383302, 231.6747960662842, 232.50487030029296, 241.7010055541992, 234.70946876525878, 237.04200820922853, 242.12919319152832, 233.34855560302734, 231.90752216339112, 227.85024139404297, 241.58678619384764, 237.4448072052002, 232.5434644317627, 235.6464720916748, 232.8123796081543, 234.36784545898436, 229.05119262695314, 233.35455139160158, 232.08087890625, 235.39630058288574, 230.11110481262207, 234.52250923156737, 228.69606994628907, 235.7873442840576, 232.93497062683105, 229.5427677154541, 237.72430717468262, 236.83127578735352, 233.77002769470215, 234.4760891723633, 236.24724472045898, 240.93470283508302, 236.71398406982422, 234.0052286529541, 241.47884773254395, 188.4088021659851, 221.98381847381592, 221.96542705535887, 214.12696434020995, 223.78880435943603, 223.86794227600097, 228.17270889282227, 232.31872741699217, 226.60198024749755, 222.10884620666505, 227.0128758049011, 235.56732491493224, 229.84167388916015, 238.25512535095214, 234.53141960144043, 232.91722381591796, 232.6176919555664, 232.12075630187988, 230.45806938171387, 237.46410961151122, 230.53241333007813, 238.22266063690185, 238.5749094772339, 240.03203689575196, 241.24586887359618, 240.73265007019043, 236.08711109161376, 233.1303521347046, 233.50858612060546, 235.841683883667, 237.20406600952148, 241.00453048706055, 241.3186162185669],
      "steps": [0, 600000.0, 900000.0, 1500000.0, 1800000.0, 2100000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17700000.0, 18000000.0, 18300000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 27000000.0, 27300000.0, 27600000.0, 28200000.0, 28500000.0, 29100000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.medium": {
      "rewards": [0, 104.19002523422242, 168.13380308151244, 196.70631187438966, 340.9990437316894, 362.4176773071289, 412.92714721679687, 409.91009078979494, 421.90930892944334, 415.12895751953124, 415.7871795654297, 428.5807197570801, 415.38913787841796, 412.06844467163086, 418.8619583129883, 415.1439115905762, 421.2174479675293, 419.4078598022461, 420.4745283508301, 422.8499095153809, 408.4945622253418, 424.80598556518555, 421.8383616638184, 434.22726959228515, 422.0661793518066, 424.14521072387697, 436.5907746887207, 425.51215759277346, 425.6070904541016, 427.4668049621582, 426.45670455932617, 426.4941032409668, 426.30190475463866, 436.46061386108397, 429.00523834228517, 433.38507263183595, 443.5602722167969, 434.7727003479004, 462.7329083251953, 452.7229472351074, 449.2522328186035, 453.64804733276367, 456.75934509277346, 453.19220443725584, 472.5407397460938, 471.29704620361326, 458.2983265686035, 477.5251922607422, 483.38008926391603, 497.6977574157715, 503.3322247314453, 499.19249053955076, 480.48795501708986, 498.70168563842776, 501.310419921875, 513.009878540039, 513.9860180664062, 490.44435371398924, 503.8500227355957, 512.2304257202148, 513.4780335998535, 509.64573181152343, 526.9095793151855, 515.336900177002, 529.3768977355957, 521.9454779052735, 523.366665649414, 525.329133605957, 523.7832968139649, 519.7280081176758],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3300000.0, 3600000.0, 3900000.0, 4500000.0, 4800000.0, 5100000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 7800000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11100000.0, 11700000.0, 12000000.0, 12300000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15600000.0, 15900000.0, 16200000.0, 16800000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25500000.0, 26100000.0, 26700000.0, 27300000.0, 27600000.0, 28200000.0, 28800000.0, 29400000.0, 30000000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.6505719267965469, 0.8232206125139783, 7.244748747324156, 100.31568261146545, 215.42893333435057, 323.1034852600098, 366.67080154418943, 391.4642189025879, 411.32925506591795, 440.96241622924805, 473.1018296813965, 490.03085037231443, 491.9894825744629, 502.8128071594238, 511.779248046875, 522.1474461364746, 528.9475726318359, 521.6511999511719, 532.8156329345703, 540.2555450439453, 538.4677461242676, 548.4162075805664, 548.7385461425781, 556.7777667236328, 560.6314236450195, 566.0010067749023, 576.8106027221679, 574.593671875, 573.7487579345703, 577.3059371948242, 585.0139293670654, 587.7938702392578, 586.3672415161133, 595.1275326538085, 598.6418054199219, 598.5046026611328, 599.4375775146484, 600.7593774414063, 611.2241903686523, 604.7177304077148, 612.2402633666992, 617.9191928100586, 618.7254568481445, 619.4931692504883, 617.7843533325196, 626.3073309326172, 622.7776776123047, 628.9173822021485, 623.450920715332, 638.726047668457, 635.3999166870117, 638.35650390625, 642.6556256103515, 633.4100094604493, 645.5187728881835, 641.1666152954101, 644.543190612793, 635.0337539672852, 650.1180642700195, 645.1955184936523, 651.2372723388672, 652.1078259277343, 643.2406570434571, 648.968348083496, 639.884411315918, 653.8680807495117, 654.5442263793946],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12250000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14250000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 18000000.0, 18250000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20750000.0, 21250000.0, 21500000.0, 22000000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "humanoid.realworld_walk.easy": {
      "rewards": [0, 0.9793809292931109, 1.0588002706132829, 1.1177377669356066, 1.0252129602991045, 1.176007604142651, 1.191766947582364, 1.4761261939350516, 1.147347530531697, 1.2098617059644312, 1.105766451023519, 1.396334120426327, 1.2187743374798448, 1.4057055249554105, 1.4779432522691787, 1.407494156435132, 1.288134230291471, 1.1907166633754969, 1.3037392763700337, 1.2089053629525006, 1.30316599316895, 1.323170593874529, 1.4189130416233093, 2.131028606616892, 4.855959947984665, 37.42730504751206, 51.79362781047821, 102.75215673923492, 115.49312961578369, 126.7962862586975, 130.62578918457032, 133.3225020980835, 140.49597709655762, 164.36373435974122, 157.00303688049317, 177.9747463989258, 186.8548196029663, 183.67339973449708, 193.98606941223144, 198.60692218780517, 215.98223089784383, 204.40240201950073, 216.80625213623046, 228.8050038909912, 235.26850834846496, 219.3706506729126, 228.33383640289307, 228.1294207763672, 228.9315258026123, 252.50326416015625, 249.36970512390135, 247.036862449646, 247.60894397735595, 247.29242942810058, 255.13892723083495, 267.9650434875488, 270.14727073669434, 263.97044120788576, 265.8458916473389, 276.9229278230667, 283.3104135131836, 275.7431912994385, 285.32390727996824, 293.8672013092041, 292.4649387741089, 279.99755546569827, 293.69785621643064, 302.0074058532715, 303.87904876708984, 311.0970106887817, 310.3232069396973, 322.293525390625, 321.80457292556764, 316.1887380218506, 324.84965202331546, 326.08973083496096, 342.6008317565918, 347.75192825317384, 343.1404415893555, 344.7004675292969, 347.66958450317384, 344.3061575317383, 345.04568801879884, 341.5184567451477, 352.9583600616455, 351.51081329345703, 345.7550101470947],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21000000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25200000.0, 25800000.0, 26100000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28200000.0, 28800000.0, 29100000.0, 29400000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.hard": {
      "rewards": [0, 1.3528555765468626, 1.1522162014385686, 1.1601768075488508, 1.0778199335653336, 1.0374688319140113, 1.3234907357487828, 1.253339998330921, 1.1713288132380695, 1.180114278960973, 1.2542998748179526, 1.0842729903641157, 1.0198062778078019, 1.1041941772261634, 1.0245363772287965, 1.191969006541185, 1.1390263400785625, 1.1581586280278862, 1.1650309621728956, 1.1339723506756128, 1.1107944828644394, 1.0721199265215546, 1.1536017960682512, 1.0787575851147995, 1.1523172641545534, 1.1694360807398334, 1.0303426904208026, 1.151501444480382, 1.0691819488583132, 1.1905678054317832, 1.3425076461862773, 1.3210858950810507, 1.24369966824539, 1.1555750320013614, 1.1998307339916936, 1.0355722440453246, 1.082421163711697, 1.0602855052612723, 1.1306655721040442, 1.1215119404532015, 1.0811172153241932, 1.0846033970359712, 1.0555608597211539, 1.1146706897392868, 1.1500504757603631, 1.2822961181541905, 1.092400704920292, 1.1931573711615056, 1.1522630890575238, 1.2158930592890829, 1.1622025285661222, 1.2285308298561721, 1.3583305805549026, 1.2952247258229181, 1.208043137048371, 1.3418755009095185, 1.5624210929637774, 1.3582608171924948, 1.1514710599789395, 1.1600602920819074, 1.2355359044950456, 1.2489123711921275, 1.3456774441711605, 1.265863659111783, 1.167860886179842, 1.1995897613279523, 1.2258846958726644, 1.181318694613874, 1.0832889706338755, 1.240043582972139, 1.0443193079344928, 1.1948252583481371, 1.181174688367173, 1.2385606405697762, 1.226353561617434, 1.2329537357622757, 1.311621573562734, 1.3719981603324414, 1.225688144946471, 1.228582724640146, 1.2627798337768763, 1.1398018760047852, 1.0814905233727767, 1.062388786468655, 1.2382949707098305, 1.148578993426636, 1.252255765288137, 1.2406987510621548, 1.31412320130039, 1.0995919647719712],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 3000000.0, 3300000.0, 3600000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.medium": {
      "rewards": [0, 1.219031872828491, 1.2739827050454915, 1.18132906263927, 1.083185584321618, 1.2440142597444355, 1.2319079466536642, 1.5027932444401086, 1.1338637374714018, 1.4602699279226363, 1.2148277207650244, 1.2192855542898178, 1.1217703776434065, 1.2582147074490786, 1.271287792827934, 1.0996530168782919, 1.088929067873396, 1.1372958520799876, 1.0626894824625923, 1.1510384701285512, 1.2551943345554173, 1.1282569907978177, 1.1905948549229652, 1.3772822097875177, 1.3590873607061804, 1.5286154496483504, 3.063740518093109, 3.7866459260322154, 4.559949727207422, 6.494774522185326, 8.147986730933189, 12.803160254955293, 14.685871875286102, 19.097816944122314, 25.40262409210205, 33.15713496208191, 46.866999340057376, 53.48997825264931, 40.451186825037006, 46.922525376975535, 45.852549448013306, 52.12199725151062, 56.89604804456234, 66.205594291687, 64.07927777290344, 60.40790926933288, 77.14569197654724, 77.96676489830017, 77.48017129898071, 89.61923233032226, 83.56936530709267, 85.47495354652405, 78.2556054019928, 79.40941967964173, 83.19606601715088, 87.76356212615967, 92.92857559204101, 91.44219366073608, 93.36768325805664, 101.49866765022279, 101.29071353912353, 101.00072816848756, 102.68251080513001, 100.75365512847901, 105.6129946899414, 110.44001770019531, 114.72408555984497, 116.85736989974976, 114.80572072982788, 110.58606880187989, 115.77996208190918, 123.20803405761718, 128.9424261856079, 136.07167789459228, 147.61842794418334, 133.8864324951172, 126.25315595626832, 129.6008135986328, 130.9501388168335],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 15000000.0, 15300000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21300000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25800000.0, 26100000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28200000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.7931300426460802, 1.105268811173737, 1.2111129154264928, 4.322152534276247, 45.956022634506226, 89.60763716459275, 113.92754623413086, 134.47229110717774, 150.14619804382323, 161.26289894104005, 173.29922149658202, 195.8885678100586, 218.54977790832518, 270.00429061889645, 323.8332099914551, 341.1872219848633, 356.7733073425293, 357.8777934265137, 382.7343215942383, 379.92767868041994, 421.52983596801755, 403.13506942749024, 470.47607421875, 467.22567794799807, 473.43003356933593, 494.23128341674806, 473.2844039916992, 516.675221710205, 527.8263342285156, 506.8256478881836, 538.2538250732422, 558.6810107421875, 537.4785723876953, 579.6060852050781, 581.3438902282714, 593.6405344390869, 601.6807849121094, 621.7291213989258, 627.8401358032227, 624.4157919311524, 635.1314761352539, 658.9893078613281, 661.6817562866211, 666.4598526000976, 680.0127917480469, 675.7130456542968, 682.3018795776367, 685.0893362426758, 694.2315731811524, 703.1333877563477, 706.3091033935547, 709.0948371887207, 730.3811544799805, 729.8613677978516, 736.5226098632812, 742.8993731689453, 733.247424621582, 748.8701687622071, 746.2551248168945, 753.578896484375, 767.08296875, 763.4707489013672, 773.2901315307618, 776.9677554321289, 783.0692626953125, 778.292666015625, 786.8908596801758, 789.2397546386719, 785.55951171875, 796.782504272461, 794.2881591796875, 805.4174398803711, 805.9715576171875, 806.6984057617187, 806.5592004394531, 804.7798413085937, 815.8378512573242, 821.2846572875976, 824.8919668579101, 836.7880416870117, 840.2879315185547, 842.7872937011718, 847.0547991943359, 851.1767733764649, 852.3907962036133, 851.7094784545899, 853.5210821533203, 855.828694152832, 857.0618728637695, 858.107405090332, 859.1971786499023, 860.2012197875977, 858.0408068847656, 858.0838754272461, 858.3526223754883, 859.1466006469726],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.75614454202354, 6.231504242047667, 6.734074050635099, 9.501812992841005, 87.21292176246644, 231.65769012451173, 342.83792922973635, 394.64773094177247, 441.29289321899415, 484.1617558288574, 520.7139549255371, 570.4090512084961, 626.1117443847656, 668.9476806640625, 758.8777706909179, 830.9054180908203, 784.0299700927734, 858.7935896301269, 882.4265811157227, 897.4015705871582, 918.9213513183594, 921.9145132446289, 916.7982348632812, 920.3108489990234, 932.7022122192383, 922.744850769043, 930.4554563903808, 934.5172665405273, 937.284553527832, 938.133391418457, 942.540693359375, 938.1620217895507, 941.9642303466796, 941.0790783691406, 941.2463278198243, 942.7547595214844, 946.9369709777832, 943.8002005004882, 940.7975530982018, 944.1531698608399, 951.5495098876953, 946.0723394775391, 949.7354809570312, 952.4476928710938, 946.6782917785645, 951.2398251342773, 952.1092034912109, 952.0775946044922, 950.8752005004883, 954.5746072387695, 956.8287530517578, 957.0192813110351, 956.8796676635742, 957.5464096069336, 955.3717364501953, 960.8218774414063, 960.1008602905273, 961.5295980834961, 962.4075723266601, 961.2824768066406, 962.4406945800781, 963.981950378418, 962.4805032348632, 964.06482421875, 962.7632788085938, 963.4513439941406, 964.0792874145508, 965.055185546875, 965.9207623291015, 967.6450631713867, 967.1791174316406, 968.3039395141601, 967.4447564697266, 966.8266549682617, 968.0351992797852, 967.7427609252929, 968.7888473510742, 969.3065930175782, 967.9642129516601, 967.65478515625, 968.4880578613281, 970.115255432129, 969.6667190551758, 970.1007467651367, 969.4584817504883, 971.9659875488281, 970.5069638061524, 970.0679464721679, 969.9533737182617, 969.7069836425782, 969.0854721069336, 969.7707577514649, 969.4561721801758],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.1149222924839706, 1.5602325738966465, 1.8651497831195594, 7.477609909623862, 175.20877361297607, 306.3666648864746, 398.97568211555483, 442.00553253173825, 498.65893325805666, 481.3888107299805, 503.185989420414, 526.6139533996582, 548.2987479889393, 569.2138340759277, 610.34125, 665.8538381958008, 717.4023059082032, 776.8310568237305, 779.3417181396485, 808.2756170654297, 836.7309469604493, 842.469775390625, 848.0699282836914, 854.4357186889648, 869.13697265625, 873.6625524902344, 904.000728149414, 897.5451928710937, 884.6919049072266, 897.2583288574219, 913.5873504638672, 919.4906735229492, 924.211926574707, 929.0822659301758, 933.2879141235352, 925.7989154052734, 929.6482922363282, 934.5043530273438, 936.0152389526368, 931.9551971435546, 932.9429049682617, 939.3621646118164, 939.8253427124023, 939.4796252441406, 939.7309075927734, 936.1313427734375, 940.5253793334961, 944.0311474609375, 943.902607421875, 945.10916015625, 944.0655383300781, 947.8678283691406, 947.5574981689454, 945.9053143310547, 946.4931936645507, 949.5403073120117, 946.5517553710938, 951.5140478515625, 947.9023205566406, 950.246955871582, 950.8939462280273, 950.9470880126953, 951.3479150390625, 951.3868930053711, 952.5689581298828, 950.0556612211466, 952.00455078125, 953.2577410888672, 953.9637573242187, 954.1148260498047, 954.6206706237792, 954.9906936645508, 956.2626602172852, 955.8015759277343, 955.1219512939454, 951.6635221910477, 956.4680578613281, 956.5192309570313, 955.7809561157227, 956.7252111816406, 956.9777548217774, 957.1686584472657, 956.6378649902343, 952.5203394779563, 957.2285354614257, 956.8512557983398, 955.6992956542969, 957.5870297241211, 957.643193359375, 956.644871520996, 957.4502728271484],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 1.160827317582532, 0.5351344939386427, 0.4246662067501114, 0.7221027829799058, 0.4086471664901636, 1.040856606164479, 1.1867590335364049, 2.5720294822197616, 5.129824045545891, 13.44694342969235, 42.04338114213599, 318.5641675662288, 564.3433958486452, 634.6392722780319, 724.1458984309289, 747.0206383368372, 717.7133306092023, 769.9194962787628, 729.0215163969993, 738.8799407434464, 779.0136051845551, 796.7675791883469, 781.2015497637168, 810.4622326660157, 823.2683729568124, 787.064845790565, 794.8097290945053, 815.4899047502503, 813.7993865483161, 839.3780281066895, 841.999341506958, 818.9510615897178, 810.955947855711, 818.3405750960112, 821.8908137409389, 841.3971325683593, 781.8280329539813, 855.5241748046875, 836.5773385238648, 841.5496181440353, 847.5224339246749, 853.5715447753109, 846.4359727811814, 836.093607480526, 813.6371930658818, 878.1171710205078, 839.1732540702819, 835.8207021637983, 864.3493176269532, 858.2288063901663, 836.1582384085655, 855.4949040842056, 857.3896983623505, 860.7722554016113, 853.5827063727379, 865.6626534327864, 878.5812024605274, 855.6075084662438, 852.7847704315186, 880.1342074584961, 867.2095546609163, 883.393274383545, 880.2845188903808, 892.8080346679687, 880.4047299933434, 876.883198530674, 880.3880149841309, 884.4818700146675, 880.9849269080162, 884.7426279852167, 885.589531018734, 881.2758415794373, 892.4186303710937, 884.2820749998093, 875.1013505546935, 877.6219551706314, 894.2297216796875],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 1.6461509291560281, 0.5580744131484076, 5.912991177554176, 13.79742247211052, 28.20243105279597, 59.62438749138635, 64.57070186639078, 94.39832357409934, 125.09237229399925, 143.9544344120153, 169.29072799468707, 202.1415681662876, 222.80706658491127, 226.34912412595236, 233.77901195121973, 241.20223358154297, 243.06560484886168, 253.41661628723145, 262.2617641448975, 258.18278853178026, 265.26985008239745, 268.62344218730925, 270.28548301696776, 265.7460185623169, 273.35594381332396, 276.2127160644531, 280.9131225585937, 277.2571814727783, 282.56332302093506, 279.2178325653076, 282.68976669311525, 287.13948860168455, 285.7215744018555, 286.21019515991213, 283.73708946228027, 291.5440501403809, 285.6021966552734, 287.3347970581055, 289.517368850708, 289.39615585327147, 291.3349690246582, 288.53832145690916, 287.8090057373047, 301.322961807251, 301.14380836486816, 308.78631507873536, 321.9755076599121, 345.37295272827146, 382.82726417541505, 384.4361556816101, 388.7119378662109, 460.8640520477295, 426.32476219177244, 458.2204563140869, 505.10039260864255, 513.2253371429443, 608.3141215515137, 680.6857807922363, 730.9875703430175, 717.1699891662597, 764.5537505340576, 756.4990570831299, 777.47415184021, 799.3392447662353, 814.3512158203125, 799.7051686859131, 794.6505567169189, 803.5453847503662, 820.6478061676025, 806.9499454498291, 807.6607257843018, 828.0471067810058, 823.0870045471191, 815.5096195220947, 847.7687954711914, 839.5144721984864, 829.8442824935913, 831.289940032959, 843.6340647888184, 848.3901252746582, 819.5545501708984, 837.21273727417, 833.8878642272949],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 49.386221377670246, 43.88316230582267, 43.99240566327444, 73.41182867764516, 39.063205089039144, 68.85051337396081, 59.681679243330784, 24.44499519101241, 54.571561247576966, 49.26727899307889, 24.537747338218452, 64.04840255620852, 78.87443129472553, 60.854246344233026, 43.46371226626789, 46.111141049453494, 28.228751612218975, 72.46983037343114, 53.76956624524024, 58.22960615241447, 38.31375298607292, 44.210665284792434, 39.87303873387823, 30.000000787136923, 43.951606284968804, 37.4213142891739, 39.64929223659526, 54.561619700168755, 40.95477353663842, 34.20658871015021, 62.69344261857947, 64.31358217681634, 47.249353798416614, 38.378524863260274, 72.70455935564118, 62.52963510263193, 63.45912029322349, 62.20492917749256, 44.77436028444627, 60.57905239203623, 46.47970482920268, 55.59713241518784, 72.42008516283153, 59.66728223654445, 77.13818856579154, 57.17422207756692, 69.10881684553817, 81.43618088176291, 99.813668546969, 85.15921585623533, 99.49875456082853, 124.93394814785155, 79.9420591228025, 97.08711693860143, 108.94397692093138, 89.87317846052036, 111.76513277394261, 157.18483270966135, 88.37251233497115, 129.0792133191672, 108.36171874720593, 139.205970152051, 139.98405636488297, 115.632283671298, 154.25822988890275, 188.56905644405, 142.31703902090337, 223.82437512109246, 223.57231777966146, 186.71167984274464, 173.2655688507652, 186.22323735398066, 168.11815413764256, 185.89842848503227, 188.3783130064858, 228.72958642448023, 185.65279754487727, 215.1019150369908, 241.63857798242307, 218.69023294967053],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 50.03945103612273, 65.85990937303207, 40.35369167866089, 77.53250927173966, 38.311202678157244, 70.0901466117375, 40.46165364273464, 61.3323998223313, 70.69864530817698, 27.412950823087893, 61.1817278610522, 94.46988969848707, 88.08810524402067, 121.00694997519646, 167.90061542711157, 205.23567707255634, 201.1246300763678, 196.6015684185034, 239.88989106527433, 237.38459050160807, 232.06741922478156, 250.24214058438932, 238.38376223404148, 239.83594249851475, 269.5296141555784, 249.02316998170886, 265.28327929803595, 246.6030457041911, 294.90015311964277, 269.9398269331657, 265.73802638303425, 273.1506126424509, 269.59173001881044, 249.5042719750614, 256.7683803609995, 266.4021678445964, 282.9690625502879, 268.4439105076, 277.97489650484096, 281.59919869216407, 298.4494202373454, 274.8452091771371, 287.1261877833438, 271.8769891024897, 284.6944207380911, 301.2514968658761, 297.7665557516195, 280.74709331657795, 329.7571230999396, 308.3779430369227, 279.5817119750132, 290.25707846965406, 298.5420106302648, 291.71326520518, 296.34311130408304, 329.2982028238234, 311.9231161285932, 289.4757245165576, 287.4303321202195, 304.81825869675566, 282.1145333984312, 299.14044745039615, 295.561420267911, 304.4100640199799, 289.6915786684222, 285.10438207983066, 311.22628279995496, 289.4049967033129, 289.5469775082188, 300.9354295183306, 310.1982628340195, 305.4475763111206, 304.60930755348386, 285.31585277752066, 318.8856977385222, 291.8309208069596, 302.16255383443587],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "quadruped.realworld_walk.easy": {
      "rewards": [0, 501.98111812591554, 188.55892791748047, 163.27272655487062, 509.67545768737796, 593.2487312316895, 857.3960913085938, 958.9545907592774, 972.1538372802735, 946.817822265625, 928.1296072387695, 966.7683786010742, 977.2093530273437, 955.2853942871094, 977.1391015625, 978.7164410400391, 963.8216296386719, 972.8869540405274, 914.0601635742188, 969.0428662109375, 953.6384365844726, 968.197667541504, 980.6414544677734, 977.4664920043946, 984.8815356445313, 947.6044119262696, 975.6659545898438, 925.0306526184082, 967.7063687133789, 970.3774517822266, 964.074362487793, 975.2730087280273, 975.3180380249023, 942.6078430175781, 974.8372485351563, 972.0527841186523, 964.4824548339843, 983.6644009399414, 985.3410101318359, 971.659250793457, 981.0332174682617, 983.3933193969726, 981.6956317138672, 969.4563061523437, 970.3885791015625, 983.1886804199219, 969.0368664550781, 954.0665460205078, 980.9134841918946, 953.5507751464844, 945.5953674316406, 969.6457498168945, 962.320788269043, 968.9885369873047, 957.835837097168, 977.3123156738282, 937.4828518676758, 980.7780081176758, 974.7322045898437, 988.4127212524414, 984.3361590576172, 986.39580078125, 980.6287747192383, 974.3584231567382, 986.6930422973633, 980.3961532592773, 987.8298785400391, 987.4084866333008, 987.6629754638672, 987.4906298828125, 989.4243301391601],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2400000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4800000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7800000.0, 8400000.0, 8700000.0, 9300000.0, 9900000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 12900000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16800000.0, 17100000.0, 17400000.0, 18300000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28500000.0, 28800000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "quadruped.realworld_walk.hard": {
      "rewards": [0, 217.9602982711792, 97.89775150299073, 114.6827127456665, 145.5615589618683, 144.30840463638305, 141.34326397895813, 182.49806215286256, 248.38988317489623, 294.5599014186859, 217.65839487075806, 238.6468664932251, 241.90894229888917, 243.2531531715393, 249.5662980079651, 300.47775608062744, 311.84735912323, 302.3106078147888, 317.0024399662018, 333.24870740890503, 316.24079416275026, 305.8016164970398, 349.1796144104004, 329.8877220726013, 326.53094398498536, 331.3122849655151, 324.34953401565554, 336.4467080116272, 352.0890388298035, 319.3081872653961, 332.1881016921997, 345.29342626571656, 347.44083810806274, 313.6545313644409, 288.05740226745604, 303.70930233001707, 328.74055110931397, 380.3675287055969, 326.62441066741945, 321.67488483428957, 371.0678221130371, 406.4260640335083, 332.7498055267334, 378.43937555313113, 347.56657468795777, 327.4164182090759, 327.8610209083557, 344.4418774032593, 334.7864748001099, 349.6630093955994, 357.8705909347534, 395.665256729126, 408.7492432785034, 402.1329595947266, 373.87239620208743, 389.919482460022, 365.91915937423704, 421.1577730560303, 397.8552429962158, 412.0161147117615, 382.12807996749876, 393.18403051376345, 379.91179176330564, 373.30573486328126, 379.6946841430664, 363.84748779296876, 382.85803943634033, 378.794399471283, 373.93594718933105, 360.22685722351076, 373.9007724571228, 381.3941888809204, 381.6822770309448, 351.12849578857424, 356.49484016418455, 320.0734911727905, 303.23646675109865, 345.43939964294435, 326.84664091110227, 334.04535919189453, 350.9304529571533, 345.09631103515625, 334.30661407470706, 320.09901550292966],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18000000.0, 18600000.0, 18900000.0, 19200000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22500000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25500000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 27900000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.medium": {
      "rewards": [0, 421.1118878555298, 82.02481020927429, 173.49499181747436, 221.71585481643677, 233.49928359985353, 226.97051967620848, 358.0244313049316, 363.3641938781738, 338.36491027832034, 384.7667481994629, 474.23688217163084, 448.5525188446045, 517.9939951324463, 557.9113898468017, 598.8285517883301, 586.4881307983399, 587.4689114379883, 678.7696022033691, 724.5434440612793, 764.4143114471435, 825.9182947540284, 803.8061810302735, 866.7745207214356, 863.6527368164062, 854.9043844604493, 834.0795857238769, 894.7668672180175, 898.0537780761719, 901.2458517456055, 907.0228965759277, 897.0273384094238, 909.857391052246, 925.548081665039, 905.854372253418, 932.5700924682617, 942.2003158569336, 935.0345727539062, 912.8784283447266, 938.4877792358399, 899.454506149292, 942.8115486145019, 914.3019268798828, 923.7826426696778, 947.8861059570313, 922.2914670562744, 934.3120767211914, 915.5767758178711, 936.390285949707, 933.5184033203125, 949.4200637817382, 926.7905200195313, 948.0908599853516, 952.030617980957, 952.1469055175781, 953.4645455932617, 953.3163479614258, 949.1580459594727, 945.2915892791748, 947.6439334106445, 948.3753451538086, 947.3812185668945, 955.1738858032227, 957.378683166504, 955.3003619384766],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 9000000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 12000000.0, 12600000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15900000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 20100000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 23100000.0, 23400000.0, 24000000.0, 24600000.0, 24900000.0, 25500000.0, 26100000.0, 26400000.0, 27000000.0, 27300000.0, 27900000.0, 28500000.0, 28800000.0, 29700000.0, 30300000.0]
    },
    "walker.realworld_walk.easy": {
      "rewards": [0, 33.24916124343872, 176.62066818237304, 299.96284004211424, 404.8157322692871, 495.13711151123044, 567.0245732116699, 638.7072758483887, 720.7971540832519, 843.3222708129883, 879.3811682128907, 915.5832342529297, 927.4352185058593, 921.5160073852539, 930.7213195800781, 932.1055807495118, 923.6451544189454, 920.0181994628906, 932.4959194946289, 941.0861749267578, 938.9498352050781, 944.2043051147461, 936.024443359375, 940.2421032714843, 944.945810546875, 948.0824938964844, 928.3627639770508, 934.2151943969726, 935.2449069213867, 943.9745495605468, 939.0389981079102, 929.0090509033203, 941.5254211425781, 952.8654122924804, 934.3536553955078, 942.6958761596679, 943.0619201660156, 950.008140258789, 947.5885079956055, 944.1497985839844, 948.124126586914, 950.0231253051758, 935.110080871582, 944.2697146606446, 949.3573498535156, 953.5992999267578, 953.8671786499024, 948.6063604736328, 954.3832531738282, 954.0173965454102, 934.3627911376954, 948.6045324707031, 959.0485427856445, 954.4115576171876, 950.5635494995117, 956.7604296875, 955.6686196899414, 956.9960348510742, 952.993558959961, 949.7913272094727, 963.4196691894531, 951.0515316772461, 952.8307183837891, 960.2389221191406, 959.000103149414, 958.5371575927734, 958.9555166625977, 959.3651895141602, 959.1973980712891, 961.6929376220703, 959.1718472290039, 960.2079608154297, 960.6921447753906, 961.5916024780273, 959.2335556030273],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 10200000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 14100000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16800000.0, 17100000.0, 17700000.0, 18000000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 28200000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.hard": {
      "rewards": [0, 56.19026260375976, 57.782073440551756, 55.72820908546448, 58.91320129394531, 59.292396020889285, 61.99762461662292, 64.26360887527466, 64.56057571411132, 60.55370935440064, 65.69952299118042, 61.958773155212405, 65.84386567115784, 62.75483741760254, 62.903080005645755, 65.62557235717773, 65.19416432380676, 65.38466967582703, 65.66653701782226, 63.936248540878296, 64.00254329681397, 64.40577827453613, 61.95135230064392, 66.79705133438111, 64.77964175224304, 68.17218751907349, 66.85941060066223, 67.25630029678345, 68.62365045547486, 64.16284759521484, 66.37881338596344, 69.09327577590942, 67.16066682815551, 64.90226299285888, 69.21355548858642, 66.36607776641846, 69.13959803581238, 69.79844391822814, 66.92066109657287, 64.90062520980835, 67.86622789382935, 69.6726473236084, 69.52534684181214, 70.07865234375, 66.50844825744629, 69.66445419311523, 68.18323537826538, 69.07856378555297, 70.20621416091919, 69.31690233230592, 69.9956661605835, 70.05132066726685, 69.27859912872314, 69.16247156143189, 70.10548891067505, 69.14063911437988, 68.02524415969849, 73.2516240310669, 68.81467312812805, 69.57755844116211, 70.078596534729, 72.13404644012451, 70.89257322311401, 71.8963789176941, 68.76642753601074, 68.72380556106567, 72.38783403396606, 69.76241905212402, 69.94313481330872, 71.66000703811646, 67.86281572341919, 69.02460256576538, 66.21844928741456, 72.1554401397705, 69.22986410140992, 72.52344674110412, 69.2669828414917, 71.2252359199524, 68.47558755874634],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 13200000.0, 14100000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16500000.0, 17100000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 28200000.0, 28500000.0, 28800000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.medium": {
      "rewards": [0, 44.246021585464476, 53.33158222198486, 68.77669355392456, 84.27473503112793, 107.54105010986328, 135.8762790298462, 153.2591451263428, 176.35252574920654, 204.79095497131348, 216.9506686401367, 236.09736473083495, 249.29076789855958, 259.92427268981936, 269.23883186340333, 281.8160245513916, 287.1553496551514, 291.9572268676758, 298.38109977722166, 321.1018655395508, 325.80574768066407, 336.0168390655518, 353.3466377258301, 358.1547552490234, 379.98428871154783, 398.4950296020508, 396.9647332000732, 398.3832540130615, 424.5570800018311, 409.4993204498291, 408.1628118133545, 421.1101015472412, 446.8281134033203, 418.27252853393554, 436.27313980102537, 440.31038581848145, 430.6190895080566, 445.323899230957, 462.38660316467286, 438.9052861785889, 462.2916339111328, 468.3467401123047, 473.14283203125, 459.7255672454834, 478.12201171875, 480.86616790771484, 489.9564256286621, 482.2676512145996, 489.4236514282227, 495.22319900512696, 495.14332862854, 480.93238082885745, 476.0664875793457, 499.4585202026367, 500.76418533325193, 494.89433685302737, 503.51092178344726, 503.9582474517822, 487.33674377441406, 516.4454257965087, 506.7073944091797, 509.85666969299314, 493.7237992858887, 496.944164352417, 507.04592468261717, 505.55198974609374, 496.89061546325684, 508.60861465454104, 508.9416744995117, 506.6423851013184, 508.7892092895508, 499.6196195983887, 484.6341247558594, 473.26776481628417, 485.8628826904297, 461.308238067627, 466.85701049804686, 461.06933975219727, 468.4081678771973, 462.2268096923828, 466.40207649230956, 445.15824569702147, 445.4130484008789, 444.6670751953125, 449.11126152038577, 454.58142593383786],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0]
    }
  },
  "SMuZero.10SP": {
    "humanoid.run": {
      "rewards": [0, 0.82438142916135, 1.0806351713092477, 1.2183550275856239, 8.172926700548395, 24.10495406188162, 69.91352804407512, 97.89102947132808, 123.56394254161306, 143.4374811308234, 160.00264734714764, 172.60215646407696, 187.41674019957452, 200.95290410725585, 210.40908222937898, 229.27977656231184, 258.035089211557, 279.839124666925, 306.0393386881412, 335.903394896993, 354.3911543330775, 375.0542430931228, 391.27591843764344, 405.2710955902778, 420.3199426246981, 441.6361867270411, 456.6692514157264, 468.55196479746127, 473.3394954503936, 483.4843626590885, 497.4352894290033, 506.89114138908394, 522.5672730435199, 533.8863342249616, 548.5176928433153, 553.9330117547628, 556.5186395872599, 572.7263779910356, 584.7782310450773, 590.2401683832994, 597.7534487981472, 601.9760452420035, 606.0752290836499, 612.2047543794001, 631.5491866263383, 641.1787233794719, 645.0361612119443, 657.7734887362835, 661.6981908059983, 666.955198101515, 673.3835292609924, 676.1232603653148, 678.4080497990574, 688.2245958023503, 697.0946504371187, 714.2596787776819, 717.1236954061852, 723.2798814229092, 729.5554892706373, 742.3637407902048, 755.4654788883795, 757.6771651437525, 767.5550572835965, 775.6868777583661, 784.5042738471473, 795.0195511222666, 801.2752495446429, 805.7641724833612, 813.8555962150157, 819.3814444546726, 825.9427376498444, 832.0689578358605, 837.5138965656157, 842.7517514554324, 847.2532002644888, 850.2262503500928, 853.2707847843794, 856.3234515990838, 857.4531849747743, 859.566302113826, 861.5896686645452, 864.363461529252, 865.5731890244192, 866.3462120281712, 867.3589210561693, 870.8466857813027, 872.1574140806912, 873.3999404567763, 874.803474968878, 876.8816694324528, 877.4880254560497, 878.3870024609062, 879.207715113123, 880.1785349792113, 881.0137373992715, 881.1391799064005, 882.0065151924134, 883.0071968484853, 883.4985590281991, 883.9087165830489, 884.0013464486369],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.10SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.817691396838054, 1.1451027736067771, 1.29731900498271, 5.513559047579765, 65.80617830276489, 99.3692113494873, 121.04638191223144, 142.83489810943604, 159.12008903503417, 169.74715522766112, 179.36857444763183, 195.564507522583, 213.11277305603028, 236.04561935424806, 259.5954374694824, 283.263324508667, 332.9075834655762, 348.5973042297363, 358.012525177002, 380.99205764770505, 395.91212509155275, 405.0570989990234, 418.365333404541, 426.3751123046875, 429.38765197753906, 466.7380229187012, 466.13916748046876, 510.6777926635742, 521.9334019470215, 544.813981628418, 558.2509950256348, 564.4091030883789, 575.615791015625, 579.6650411987305, 564.8940798950196, 599.4790805053711, 605.8045016479492, 589.9198240661622, 612.2290870666504, 623.5222857666016, 644.104560546875, 664.2934375, 676.7471234130859, 680.9153402709961, 696.5308413696289, 711.9078424072266, 717.1691494750977, 723.2242666625976, 737.3511276245117, 741.9042373657227, 763.6513497924805, 738.9929449462891, 763.397544555664, 788.9319885253906, 789.9146475219727, 815.1795840454101, 808.8307504272461, 801.5103778076171, 823.8638412475586, 823.1522940063477, 833.0427062988281, 836.5940731611848, 837.7568408203125, 848.9883258056641, 848.8463314819336, 857.881123046875, 861.7035562133789, 860.301889949292, 866.7392691040039, 868.8286389160156, 868.0270242309571, 872.8773934936523, 876.0858959960938, 878.0277352905273, 879.5520574951172, 880.7168539428711, 881.5492776489258, 881.119161682129, 882.5724359130859, 884.7097213745117, 885.8420822143555, 884.7266052246093, 886.0026950073242, 886.760765991211],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12500000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.10SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.8652520512556657, 1.0085975919384509, 1.2213731349818409, 1.5632924886792898, 21.206884028911592, 74.43329851150513, 104.6664652633667, 131.0473683166504, 148.51320125579835, 164.53492523193358, 170.25825973510743, 184.83815574645996, 195.6530411338806, 213.0799423980713, 244.6597629547119, 309.72757667541504, 348.81616714477536, 377.74586608886716, 398.51742462158205, 417.2707078552246, 446.22347732543943, 452.72968994140626, 474.6795593261719, 482.871768951416, 501.52797271728514, 481.5948446655273, 523.6873388671875, 495.9761759948731, 534.6194285583496, 537.4331941223145, 567.0118196105957, 584.2137377929688, 545.9345457458496, 600.8332333374024, 608.2040788269043, 604.5838307189941, 624.1826724243164, 610.8451123046875, 597.8375530946255, 657.2941143798828, 668.9578918457031, 666.7130072021484, 688.0998727416992, 676.5455258178711, 674.2022305297852, 703.615251159668, 723.4868603515625, 733.6454019165039, 727.5489221191406, 733.9358227539062, 748.3766995239258, 762.8505786132813, 781.646343383789, 778.1087161254883, 785.4854301452636, 786.7246350097656, 807.8260122680664, 819.3668057250976, 826.4780764770508, 828.4838015747071, 829.1305737304688, 835.2763830566406, 834.2606259155274, 839.9910977172851, 842.3988644409179, 842.3092208862305, 847.7513760375977, 846.9911636352539, 853.47015625, 855.6956823730469, 861.6413827514648, 858.3396661376953, 863.1693572998047, 863.5270120239257, 866.578401184082, 864.9671926879882, 868.5440435791015, 870.551248474121, 869.7129083251953],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15500000.0, 16250000.0, 16500000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.10SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8164790569490288, 1.126853100489825, 1.1635698510706425, 1.2632118013501168, 2.4602688635140657, 62.23931956291199, 90.47006230354309, 131.21693019866944, 151.44972702026368, 166.266600189209, 188.14982719421386, 208.66521141052246, 224.66715572357177, 248.15668098449706, 286.6229429626465, 296.9148099517822, 318.59528205871584, 367.3573503112793, 390.41818099975586, 390.98421173095704, 410.47654678344725, 414.3619375610352, 452.3346073913574, 461.3083465576172, 473.6939195251465, 497.73792098999024, 502.98318267822265, 525.4407118225098, 532.7812512207031, 538.1189207458497, 565.3910054016113, 557.2884344482422, 582.1781375122071, 590.6018200683594, 607.1994657897949, 617.7714086914062, 599.4559486579896, 620.2949700927734, 603.8179327392578, 644.276268157959, 661.2261419677734, 656.3167813110351, 668.3919171142578, 671.292698059082, 681.7188131713867, 688.2611727905273, 682.3601007080078, 725.5112744140625, 724.3863497924805, 743.2502188110352, 742.0281311035156, 756.4764590454101, 752.2510546875, 778.0694338989258, 777.8992749023438, 773.003346862793, 763.3896496582031, 778.3454446411133, 805.8987365722656, 819.0571685791016, 833.2593927049637, 842.8601486206055, 839.1555645751953, 853.8750570678711, 848.4327517700195, 859.7929266357422, 865.0562161254883, 866.1399777221679, 869.2410830688476, 872.3757916259766, 872.9765270996094, 873.9623251342773, 875.6282489013672, 878.0599728393555, 878.3685693359375, 877.5585662841797, 880.421025390625, 882.8522479248047, 882.4885592651367, 884.0544595336914, 884.1407696533203, 885.693493347168, 885.9320071411133, 885.8994332885742, 887.0351098632813, 886.1431607055664, 886.5919595336914],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.10SP.3": {
    "humanoid.run": {
      "rewards": [0, 0.8101886907400331, 1.2525043802708387, 1.2369990286044776, 1.4809275897964835, 9.468285020887851, 61.87937593460083, 103.91880088806153, 129.2020446395874, 148.20488636016844, 170.7208487701416, 185.69751953125, 203.38068229675292, 218.85658561706543, 238.99526741027833, 266.59311737060546, 287.7169937133789, 326.68566604614256, 357.45286682128904, 361.0888539123535, 394.9651972961426, 397.20310485839843, 385.7439846801758, 408.55384185791013, 438.2154734802246, 465.79786987304686, 475.8439025878906, 442.0907321166992, 493.0024887084961, 501.76328216552736, 515.8335263061523, 505.86333480834963, 525.3467129516602, 538.7013397216797, 538.3085900878906, 544.7916464233399, 549.513263092041, 564.9603942871094, 583.775299987793, 577.7925363159179, 603.2624942016602, 611.6865292358399, 608.2926629638672, 619.2691223144532, 627.2616709682345, 626.4655624389649, 632.0774539184571, 635.0395593261719, 653.6851708984375, 671.918911743164, 674.932014465332, 678.7070254361629, 677.4717156982422, 703.222495727539, 687.8359600830078, 718.7810122680664, 730.2547561645508, 741.9086865234375, 760.4836276245118, 773.7529153442383, 785.6768603515625, 795.6863064575195, 782.933291015625, 815.4936376953125, 822.4414913940429, 836.5199142456055, 838.9683743286133, 843.7567083740234, 844.8201965332031, 851.1441079711914, 856.9719488525391, 854.0523452758789, 857.0035269165039, 861.0576135253906, 865.2832717895508, 865.3444686889649, 859.1577836662531, 868.9317291259765, 871.5997668457031, 874.1398248291016, 874.2707559204101, 874.7928439331055, 876.0895736694335, 877.0389450073242, 878.0322216796875, 880.7259848022461, 880.847021484375, 882.1910940551758, 882.3458801269531],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.10SP.4": {
    "humanoid.run": {
      "rewards": [0, 0.8105284843780101, 1.0083849620912224, 1.161977727971971, 45.74314910888672, 97.48817516326905, 115.98773014068604, 160.50062004089355, 173.26416175842286, 183.21800155639647, 189.97224899291993, 200.84389350891112, 208.36192512512207, 215.00463928222655, 220.22869140625, 242.95843048095702, 265.7248836517334, 305.91821357727054, 333.5508659362793, 376.279298248291, 401.819080657959, 414.991657409668, 442.1885113525391, 451.28206756591794, 469.8647795081139, 475.8041644287109, 505.21195175170897, 519.3248106384277, 509.4222994995117, 535.480402393341, 547.6491054344177, 573.8176147460938, 568.0499864196777, 596.4908227539063, 611.1757015991211, 615.0599180603027, 598.191183013916, 634.8470556640625, 635.3083676147461, 647.7339315795898, 663.7595504760742, 672.594712972641, 659.7317785644532, 684.2860830688477, 706.6696823120117, 735.0324624633789, 741.84623046875, 729.8829721069336, 765.265266418457, 770.037114868164, 773.018956604004, 777.6347338867188, 782.405771484375, 795.0971990966797, 799.0421936035157, 799.4837265014648, 814.9781744384766, 817.0987606811524, 835.9316485595704, 838.0608541870117, 845.4770053100586, 849.268424987793, 849.4807537841797, 852.0452868652344, 854.3362734985352, 858.1065991210937, 858.4634692382813, 865.2149298095703, 865.2277395629883, 867.9490411376953, 868.9900094604492, 873.3272039794922, 872.8960040283204, 874.6801998901367, 876.4984429931641, 877.441157836914, 879.9386737060547, 881.0314489746094, 882.5670303344726, 881.4261700439453, 882.8526986694336, 885.1442636108399, 886.1301596069336, 885.5816659545899],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1500000.0, 2000000.0, 2250000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.10SP.5": {
    "humanoid.run": {
      "rewards": [0, 0.8167693244758993, 0.9481803506053984, 1.077537587583065, 81.63385147094726, 116.5351777267456, 135.80061283111573, 148.52392665863036, 164.09834121704102, 177.01323890686035, 195.42371475219727, 231.6303616333008, 291.3457499694824, 337.2436161804199, 367.11958984375, 425.7038632202148, 449.011721496582, 474.5354731750488, 488.2679064941406, 506.02845458984376, 507.7584425354004, 525.5126258850098, 507.09296310424804, 545.5108183288575, 559.0811666870118, 565.4575357055664, 578.6731660461426, 581.371079711914, 611.0661645507812, 616.4595726013183, 613.2832548522949, 639.6156546020508, 652.1596826171875, 665.8847381591797, 675.0378378295899, 677.5957711791992, 688.4989776611328, 685.3661343383789, 681.7810006713867, 687.5327270507812, 676.5760258483887, 732.4277236938476, 717.2305361938477, 713.5864599609375, 762.5541329956054, 782.7682382202148, 786.5005386352539, 799.9003655326367, 804.2602676391601, 827.9055569458008, 835.1472756958008, 833.7663369750976, 845.9137115478516, 850.2071795654297, 854.5745315551758, 860.1835784912109, 865.0492318725586, 866.0988153076172, 867.2523721313477, 870.2981726074219, 868.8213143920898, 872.4640994262695, 875.8842724609375, 878.4851110839844, 873.4576972454786, 882.8237969970703, 881.7383938598633, 883.8795202636719, 884.4853747558594, 885.2298092651367, 888.2863925170899, 888.8753146362304, 889.4078408813476, 891.1134182739257, 886.688855778575, 891.0238766479492, 892.3567211914062, 892.5286563110352, 892.5324731445312],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4500000.0, 4750000.0, 5250000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.2": {
    "acrobot.swingup": {
      "rewards": [0, 15.882646229117054, 32.85369032241404, 149.36944830417758, 292.4248015233141, 362.40664633444, 444.7926370429434, 456.91968738997355, 486.6901001350209, 512.7426708602906, 569.5769567108155, 563.0203992811404, 561.8768833144754, 507.67139772016554, 586.1876294755936, 566.8690111722431, 605.2871986775473, 537.7802758418023, 551.61024612427, 540.7437670135498, 565.543540941514, 556.0298565673828, 542.8570953395963, 561.4147085632384, 548.1731478500366, 550.8463438034057, 593.0324585342407, 625.7087950897217, 556.3790114450454, 497.62109920647, 564.0768299484253, 593.9247718048096, 597.7124834363535, 566.9326117255353, 602.5666638710351, 583.0035320281983, 630.4065859739484, 613.8953830623627, 553.9417436599731, 609.9396201324463, 637.7146064281463, 630.8924637771398, 594.7124390983581, 553.5024950408936, 562.2597317504883, 624.7597072410583, 641.2047770690918, 629.8438578429818, 622.6788208407164, 635.9275445556641, 633.8472136480729, 685.1537168884278, 646.7615344238282, 633.7434299951792, 638.391830041036, 675.4205026245118, 649.7387017823875, 667.594008769989, 643.5603504436091, 672.6098120842688, 645.176463546753, 686.8879656982422, 672.8723456573487, 665.7325968170167, 652.1576661682134, 669.4823946857452, 672.2517816925049, 664.7020361626846, 649.2549756059796, 663.7080316829681, 654.5267704772949, 657.3395707012542, 693.3419208526611, 687.0626843261718, 677.0316281834245, 673.1069372373898, 699.7749089050293, 679.6975695037842, 696.7633037248255, 667.6927639007569, 697.9545751953125, 671.1108629608154],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.37, 0.435, 1.12, 1.515, 3.675, 6.82, 16.7, 24.62, 77.02, 166.035, 217.635, 247.24, 236.21, 353.89, 362.585, 382.91, 345.435, 485.245, 344.425, 352.615, 438.815, 490.935, 402.405, 449.45, 439.72, 342.115, 440.47, 396.235, 441.565, 449.045, 413.78, 519.31, 430.16, 527.92, 483.415, 461.33, 539.57, 517.325, 529.705, 543.06, 423.1, 465.965, 546.56, 542.025, 553.805, 541.83, 555.96, 542.66, 550.77, 547.63, 583.745, 580.925, 578.37, 583.895, 568.09, 590.81, 606.435, 586.765, 627.825, 598.175, 616.7, 620.575, 602.885, 622.625, 604.87, 619.505, 624.36, 611.96, 614.83, 649.955, 639.605],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5750000.0, 6500000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10500000.0, 10750000.0, 11250000.0, 11750000.0, 12000000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0]
    },
    "cartpole.realworld_swingup.easy": {
      "rewards": [0, 95.91077161788941, 215.79566833496094, 527.1763024902343, 719.912470703125, 606.3797233581543, 639.6218508911132, 741.2288790893555, 776.1434887695312, 813.2456344604492, 822.353023071289, 845.5773831176758, 838.4701058959961, 809.7548886108399, 831.1840859985351, 830.1638711547852, 828.1168148803711, 832.5805374145508, 840.7027023315429, 828.328823852539, 771.6236895751953, 818.8330502319336, 821.9339883422851, 802.4791796875, 817.659945678711, 808.6389395141601, 801.238486328125, 819.2969067382812, 825.5133749389648, 752.2064535522461, 838.9271762084961, 817.1619882202149, 771.5349603271484, 832.2400845336914, 832.6266610717773, 826.5686618041992, 836.0005407714843, 812.8599984741211, 773.0025387573243, 807.1888391113281, 827.1560791015625, 826.8314971923828, 850.7602429199219, 821.268932800293, 797.6508599853515, 816.7836029052735, 857.7451174926758, 843.0915350341797, 820.1320147705078, 833.5497598266602, 803.5225900268555, 822.7982287597656, 824.3578894042969, 792.911774597168, 855.7669290161133, 842.2792559814453, 823.7400631713867, 797.9521774291992, 840.116986694336, 849.5871304321289, 856.3846636962891, 854.0368856811524, 832.0456387329101, 832.8337823486328, 851.3684585571289, 858.537561340332, 847.1202038574219, 854.0162973022461, 857.2231805419922, 859.5918432617187, 857.7704727172852, 862.0845178222656, 859.548345336914, 861.1977883911132, 856.9282431030274, 860.887228088379, 859.6714706420898, 862.1858157348632],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 7200000.0, 7500000.0, 7800000.0, 8400000.0, 8700000.0, 9000000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 12000000.0, 12300000.0, 12600000.0, 13200000.0, 13500000.0, 13800000.0, 14100000.0, 14700000.0, 15000000.0, 15300000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21000000.0, 21300000.0, 21900000.0, 22200000.0, 22500000.0, 23100000.0, 23400000.0, 23700000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25800000.0, 26100000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28500000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0]
    },
    "cartpole.realworld_swingup.hard": {
      "rewards": [0, 83.65880909442902, 95.9483473777771, 143.80247820854186, 190.59893398284913, 204.25040725708007, 217.15739479064942, 221.70190364837646, 220.2016746520996, 228.94629539489745, 231.39877418518066, 234.56560859680175, 240.53527687072753, 236.75812866210939, 241.35802825927735, 230.15094234466554, 235.64228160858156, 234.8741014099121, 228.99455169677734, 234.19207176208496, 238.870828704834, 237.5951406097412, 241.1482349395752, 228.1622658920288, 241.3315625, 233.78814056396484, 232.81862731933595, 235.3783155441284, 238.375034866333, 238.401088180542, 233.51474700927736, 236.8887720489502, 236.10244094848633, 242.96988204956054, 243.53525398254394, 240.05012893676758, 239.48936256408692, 232.98855743408203, 241.2321401977539, 232.9919270324707, 236.5498745727539, 237.93954483032226, 245.22918296813964, 239.49384811401367, 247.90438919067384, 235.4097142791748, 242.36421737670898, 244.27464935302734, 237.3587100982666, 238.3093928527832, 236.01361560821533, 246.66038177490233, 237.93903480529787, 245.172179107666, 242.16368488311767, 240.26596126556396, 242.6269114303589, 244.60864250183104, 247.85871757507323, 244.0620888519287, 247.36104225158692, 244.134425239563, 248.07718391418456, 246.32496070861816, 247.02106819152831, 240.20650894165038, 248.80891052246093, 250.88583610534667, 247.54977676391601, 249.38549331665038, 243.18154693603515, 242.42021186828615, 249.66227661132814, 247.19349258422852, 253.88793533325196, 248.87789527893065, 252.0250737762451, 251.5470748901367, 247.02272964477538, 248.9905142211914],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8400000.0, 8700000.0, 9000000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 21000000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 29100000.0, 29400000.0, 30000000.0, 30300000.0]
    },
    "cartpole.realworld_swingup.medium": {
      "rewards": [0, 103.97013200759888, 208.65545477867127, 263.62677391052245, 339.0626602935791, 378.88022544860837, 393.3929403686523, 410.4780972290039, 401.6528480529785, 411.6148156738281, 406.9536686706543, 418.2913725280762, 416.8753123474121, 410.3727018737793, 405.5851054382324, 411.37757263183596, 408.42586990356443, 413.60756912231443, 409.6679220581055, 406.7173663330078, 401.67188873291013, 397.71053482055663, 413.6197691345215, 419.34092102050784, 423.10661026000975, 411.69015579223634, 416.6322193908691, 417.9292771911621, 417.76036087036135, 422.6648341369629, 417.1672967529297, 428.90017791748045, 437.82769775390625, 439.2932499694824, 442.0920846557617, 440.59777282714845, 447.2480278015137, 447.94840270996093, 465.97375900268554, 450.486453704834, 450.8209770202637, 461.7064381408691, 468.91590438842775, 473.153914642334, 478.99777786254884, 494.3880419921875, 479.00107208251956, 482.6721321105957, 476.59604446411134, 473.48789291381837, 491.5215591430664, 477.07603729248046, 495.8322644042969, 498.9608415222168, 494.01867965698244, 496.20619812011716, 497.94227951049805, 496.93709396362306, 500.8854347229004, 497.0856828308105, 502.1052061462402, 503.41788314819337, 511.5200071716309, 502.08105224609375, 511.2626654052734, 511.995341796875, 514.222610168457, 505.4272654724121, 508.807067565918, 506.15788177490236, 502.71821838378906, 502.914893951416, 495.1789730834961, 504.6854100036621],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 5100000.0, 5400000.0, 5700000.0, 6300000.0, 6600000.0, 6900000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15000000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 20400000.0, 21000000.0, 21600000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25500000.0, 26100000.0, 26400000.0, 27000000.0, 27600000.0, 27900000.0, 28500000.0, 28800000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.4690807000916493, 0.568323596274422, 79.69176954206691, 140.42204122543336, 188.63240951538086, 220.15845245361328, 244.21673484802247, 257.788505859375, 266.0270097351074, 299.7927165222168, 324.33669357299806, 337.74053161621094, 406.0925912475586, 434.4053549194336, 490.05762100219727, 494.1782571411133, 539.6976599121094, 546.2009167480469, 549.8124407958984, 557.803486328125, 567.1471221923828, 578.3415811157226, 563.5434936523437, 576.4678128051758, 571.6868948364258, 581.7757235717773, 573.1815423583985, 584.8159353637695, 585.659928894043, 578.3426382446289, 594.2693884277344, 576.9700607299804, 586.4713064575195, 595.261099243164, 598.181145324707, 587.5640158081055, 588.4239440917969, 586.9281845092773, 604.4264147949219, 606.2933444213867, 607.7190365600586, 614.4514794921874, 602.3435470581055, 616.8848931884766, 603.5723358154297, 617.5302108764648, 613.2475924682617, 606.8267489624023, 621.3460046386718, 612.1279943847657, 600.3234295654297, 612.0015390014648, 622.4102169799804, 609.708415222168, 632.4091546630859, 631.7638177490235, 626.1890377807617, 631.7149990844727, 638.6759210205078, 628.0209359741211, 632.713415222168, 642.3422274780273, 638.1891751098633, 635.1969256591797, 636.2553244018554, 644.9274618530274, 637.6905551147461, 637.2835153198242, 643.5901971435546, 641.7750622558593, 645.8662634277343, 648.4535958862305, 650.7595773315429, 651.6705740356446, 647.0376608276367, 650.4587231445313, 645.3902423095703, 649.8114489746093, 649.9901724243164, 654.1851327514648, 647.3393023681641, 654.0714721679688, 650.3651931762695],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.realworld_walk.easy": {
      "rewards": [0, 0.8898685799492523, 1.1339977555861696, 1.1731016713986173, 1.4098359385225923, 1.398721311353147, 1.2698528315126896, 1.2848602415435015, 1.3963771479018032, 1.2576397521048783, 1.297808820270002, 1.819997563548386, 9.278152577877044, 28.693665063381196, 44.64527489662171, 73.69192420959473, 98.27855478286743, 110.36991981506348, 122.74275066375732, 125.74666187286377, 153.75534355163575, 152.81460273742675, 149.75039783477783, 159.5162211227417, 165.72617412567138, 156.87319198608398, 175.54995859146118, 180.37310668945312, 174.5765151977539, 171.25971843719483, 183.63905757904053, 175.07515266418457, 179.8888294029236, 198.43433639526367, 191.3399015045166, 200.92967590332032, 196.85902070999146, 202.64978382110596, 202.49554443359375, 203.72858196258545, 204.91199420928956, 213.71561645507813, 208.79397583007812, 210.1956117248535, 219.93543830871582, 217.34370819091797, 227.40062992095946, 222.22052494049072, 216.18878189086914, 223.99329429626465, 228.4391603088379, 232.82783653259278, 227.51374076843263, 227.9682833099365, 244.2003522491455, 244.47314514160155, 244.82303689956666, 242.9691432762146, 238.97901042938233, 250.56256900787355, 258.00750915527345, 261.379497756958, 266.9954810333252, 265.8442488098145, 263.5106404113769, 261.26343574523924, 273.7137298774719, 282.858497467041, 276.61538497924806, 281.7379559326172, 281.6443161773682, 280.23912620544434, 282.3254245376587, 280.59418350219727, 288.2860882568359, 282.06950050354004, 282.42478332519534, 283.5979799842834, 282.1333381652832, 280.7184867858887, 282.65566246032716, 279.72928649902343, 278.39509212493897],
      "steps": [0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3300000.0, 3600000.0, 3900000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7200000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9600000.0, 9900000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12300000.0, 12600000.0, 12900000.0, 13500000.0, 13800000.0, 14400000.0, 14700000.0, 15300000.0, 15600000.0, 15900000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "humanoid.realworld_walk.hard": {
      "rewards": [0, 1.1622371290018783, 1.2111249394528567, 1.2939725037384777, 1.1127794630569405, 1.0319761440716684, 1.25159708625637, 1.1015403153956869, 1.0393673238158225, 1.1833419203851372, 1.187081673424691, 1.168536588754505, 1.228207167950459, 1.1935537181049585, 1.120703680999577, 1.1205095607275144, 1.3455685143079608, 1.306554437186569, 1.1572778532933443, 1.2815272553637624, 1.2105611522309483, 1.2866101700160653, 1.1814962449111044, 1.2238853156846017, 1.158099547661841, 1.1231413970328867, 1.2013368125702255, 1.255787358940579, 1.363114739432931, 1.3643130708672107, 1.1730996385030448, 1.1115821710741147, 1.2601583129912615, 1.1541346391756087, 1.3133740700688212, 1.2889484911365434, 1.2934176694881172, 1.5222148595005274, 1.5136779182963074, 1.481557695204392, 1.384412423465401, 1.4003027818957343, 1.4254629412200301, 1.4552782143093645, 1.458887806390412, 1.2523226295597851, 1.3114443367905915, 1.2238879235554487, 1.2251922483928501, 1.378868071762845, 1.141113661210984, 1.3007879663351922, 1.205805587451905, 1.1726289324928074, 1.2449011032283306, 1.1556240292917936, 1.3126291780546309, 1.1304237746447325, 1.130175040885806, 1.2844025457277894, 1.1896837362088264, 1.376991593176499, 1.2565100264362992, 1.235002098986879, 1.2719531118497251, 1.2150900450255722, 1.4406327378191053, 1.165602288157679, 1.3135674737393856, 1.2507787470705807, 1.336940030758269, 1.2779988084360958, 1.35880515309982, 1.270050141979009, 1.1896590765751898, 1.250284404810518, 1.2156854968657718, 1.2710167082305999, 1.1455806648451834, 1.1049437904451043, 1.1219689826807007, 1.1669267597142607, 1.106288932459429, 1.0657812153175472, 1.1543294997699558, 1.1062298504449428, 1.2891714669950307, 1.3212980160862207, 0.980579713890329],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 15000000.0, 15300000.0, 15600000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29400000.0, 30300000.0]
    },
    "humanoid.realworld_walk.medium": {
      "rewards": [0, 1.10125442430377, 1.3908468947489745, 1.2391263956390322, 1.0293889885488898, 1.2728210641816258, 1.2189848149940372, 1.2344630147516726, 1.1589203415811062, 1.1316005840525032, 1.168229996394366, 1.2474316047038883, 1.1999498016573489, 1.3661238547973336, 1.253254833035171, 1.2861575746629388, 1.2498711060825736, 1.247642841625493, 1.16847756434232, 1.1425856235437095, 1.225604802556336, 1.2504613975435495, 1.2640444525796921, 1.1625025716517121, 1.204277521376498, 1.3192254558764398, 1.9126660847105086, 3.2040487129613755, 4.990196073092521, 8.658980479259045, 23.559929058551788, 27.685168224573136, 29.83929157733917, 28.815265774726868, 34.26904871881008, 37.26306305885315, 44.87848286151886, 42.56695175647736, 55.89097444534302, 49.7491552066803, 56.77588680267334, 60.36000733375549, 59.762067979574205, 62.365353274345395, 64.52265099525452, 61.99069793701172, 69.89926972150802, 69.75077227592469, 73.81907077789306, 75.0155136013031, 74.52154520988465, 75.35323240280151, 74.96009140014648, 76.76843367576599, 81.89092553496361, 85.71952186584473, 90.00569877624511, 90.70040693283082, 91.89514850616455, 90.38842054367065, 99.74549303054809, 101.18536481857299, 101.0599045753479, 100.82886432647705, 102.92240720748902, 99.2207748413086, 101.51403001785279, 107.54730463027954, 116.3604694366455, 116.97018669128418, 119.724242477417, 120.6806436920166, 116.40660140991211, 122.90965908050538, 117.34117839813233, 113.4413471031189, 114.27000045776367, 115.05967767715454, 115.02867443084716],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8400000.0, 8700000.0, 9000000.0, 9300000.0, 10500000.0, 11700000.0, 12000000.0, 12300000.0, 12900000.0, 13500000.0, 13800000.0, 14100000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20700000.0, 21000000.0, 21600000.0, 21900000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25500000.0, 26100000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28800000.0, 29100000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.8024535366846248, 1.1028169428184629, 1.187679296862334, 1.2599158806726336, 2.6642586816847325, 52.78779997348786, 98.5172714996338, 118.97755222320556, 169.92436641693115, 206.62897064208985, 209.69237953186035, 231.53055442810057, 256.0905599212646, 303.682717590332, 320.4252960205078, 345.77593322753904, 384.047195892334, 397.08698776245114, 423.3417921447754, 375.26906295776365, 434.50693664550784, 456.625870513916, 457.74972305297854, 474.09519470214843, 481.4226448059082, 489.1202952575684, 518.5549949645996, 509.12807754516604, 497.70830490112303, 566.8638006591797, 539.8353497314453, 563.9506552124024, 583.2867578125, 581.4005247497558, 610.2652436828613, 622.0097372436524, 620.4061795043946, 643.3187521362305, 642.34072265625, 617.564027557373, 662.0917370605468, 688.2577990722656, 677.5925482177735, 691.0729629516602, 694.2299768066406, 727.6157406616211, 729.2289733886719, 739.2455310058593, 728.9606182861328, 748.6730786132813, 762.4561975097656, 770.6203713989257, 779.8868106079102, 768.9297702942789, 792.325732421875, 786.961565246582, 790.3346731567383, 819.2378009033204, 791.4565347385407, 831.9032192993164, 827.842264099121, 835.731806640625, 842.7885510253906, 851.7910272216797, 848.1551568603516, 848.6309460449219, 858.3714013671874, 863.6090673828126, 862.0565426635742, 864.3145986938476, 865.4931805419922, 861.2391665649415, 874.8133721923828, 873.2289385986328, 874.9232022094726, 876.641106262207, 876.8684567260742, 877.3608819580078, 875.6642095947266, 875.0909529781342, 878.9378060913086, 881.5933557128906, 881.4674136352539, 884.1971838378906, 883.2978671264649, 885.3028848266601, 887.6663336181641, 887.4100839233398, 886.1722128295899, 888.3391149902344, 887.175458984375, 889.0501025390626, 888.845979309082, 887.4164196777343, 889.4807720947266, 890.0929602050782, 891.0107867431641, 890.4411190795898],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.741814626939595, 6.625727929212153, 7.2458281506598, 55.28356796264649, 196.4153130054474, 289.333229598999, 338.30270294189455, 435.1350424194336, 465.1606802368164, 543.5003804016113, 612.0825947570801, 701.173487854004, 759.4267083740234, 793.5805447387695, 824.4671667480469, 838.7687010192872, 883.6171960449219, 882.4530313110351, 892.6719454956054, 891.6294729614258, 914.1668991088867, 909.0444880008697, 913.9023092651368, 929.7286431884766, 917.597646484375, 935.0170269775391, 930.1714157104492, 940.7532522583008, 934.3975091552734, 940.0420712280273, 943.1892013549805, 941.4875750732422, 944.0792053222656, 948.4500213623047, 946.48740234375, 947.8734237670899, 948.0538555908203, 951.5544226074219, 950.5650427246094, 951.6695059204102, 950.7570068359375, 953.3382070922852, 954.5052923583985, 955.7076995849609, 953.3291690063477, 958.9374758911133, 958.8400680541993, 958.0652847290039, 959.9502005004883, 962.1332897949219, 959.1981039428711, 962.1452270507813, 960.3495352172852, 959.9647903442383, 965.1910562133789, 963.641019897461, 962.5100640869141, 960.2639175415039, 966.5013372802734, 965.6263482666016, 967.2552447509765, 965.3820425415039, 965.6824829101563, 968.6735598754883, 968.0322192382813, 968.2318917846679, 969.0004598999024, 969.8413061523438, 969.2990295410157, 970.0491476440429, 970.6658520507813, 970.8148287963867, 970.6759777832032, 969.3365539550781, 968.6554718017578, 969.7280355834961, 969.7697375488282, 970.272791442871, 968.9111407470704, 969.2391897583008, 970.0862484741211, 969.7403802490235],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0892973269196227, 1.8372664370387792, 2.518953504487872, 84.05772352039813, 281.03202667236326, 405.86898094177246, 466.1634097290039, 498.9868586730957, 534.5608853149414, 550.7514497375488, 566.7106076049805, 591.2828958129883, 596.5094027709961, 603.4914132690429, 624.0715580749512, 651.1108526611329, 693.6713586425781, 710.2755786132813, 746.7017919921875, 765.5701046943665, 777.8598937988281, 793.7899768066407, 808.1365328979492, 842.768762512207, 855.2850997924804, 862.1053967285156, 876.6307995605468, 875.3570419311524, 883.4080685424805, 885.3361749267578, 893.1168725585937, 894.7441094970703, 898.6261972045899, 894.7203021240234, 907.7816970825195, 901.0320895385743, 917.0486071777344, 916.7082266235352, 922.713466796875, 923.9630551147461, 925.3997207641602, 920.8310482788086, 929.774345703125, 930.3287823486328, 934.3964990234375, 929.5729592895508, 930.6799499511719, 934.1648617553711, 938.1194888305664, 937.655053100586, 939.3441397094726, 939.5552261352539, 936.3083728027344, 940.8732174682617, 944.2509878540039, 941.2303463745117, 939.2953369140625, 940.6935595703125, 942.6772708129882, 944.4854452514649, 942.5565097045899, 945.0280535888672, 946.0490496826172, 944.4179107666016, 946.0030090332032, 946.7745083618164, 945.3704223632812, 948.5146276855469, 947.9155694580078, 948.0306768798828, 949.416969909668, 950.2405776977539, 950.5908999633789, 951.520905456543, 950.8010931396484, 952.0011318969727, 950.1195681762696, 951.7314953613281, 950.8220965576172, 952.0756002807617, 951.2253408813476, 952.1667837524415, 951.9845007324219, 951.4492987060547, 952.3601803588867, 951.7681121826172, 952.0618655395508, 952.3856527709961, 952.1736895751953],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.2786476626075766, 0.4051408291949267, 0.6933300537456245, 0.37481777695123186, 0.6930698848632025, 1.85703352086209, 1.9389030196186496, 6.174863287301045, 25.285385572491485, 230.3296192709813, 665.3569584077783, 715.5387436235883, 765.3401461016387, 773.3202637651143, 768.8715104293823, 780.6341830635071, 692.9590843510772, 773.9298930137977, 802.1106549358368, 758.2786695908458, 801.9966157886386, 799.2078278434742, 823.7467170715332, 829.398437731266, 833.1423533098516, 815.8255055332183, 828.1742556211912, 826.3827945685387, 830.0263825368881, 836.2660996985436, 834.1766350653768, 823.2887717866897, 841.2448143744468, 849.3457309307345, 850.5441774368286, 865.6380709838867, 861.7575904083252, 842.7934579467774, 850.8263056707382, 851.8916755771637, 855.1127555710077, 864.6379588317872, 865.1849237594939, 872.8207139587403, 864.6194425964355, 846.9458273113239, 862.5948197746277, 874.1503942871094, 873.1765217494965, 870.7396463012695, 861.9387841618061, 864.4962565612793, 864.1977111434936, 869.0231375122071, 870.9943718719483, 872.4926521396637, 863.8548843728006, 884.355919688046, 875.8129978179932, 879.7847811889649, 883.7874898147583, 888.7856799316406, 887.1041015625, 879.0724171066284, 879.9845773315429, 885.3170922851563, 882.8125930404663, 871.1011343240738, 880.1155303955078, 880.0480844116211, 887.1193286132813, 885.2350776672363, 885.0467910766602, 872.4266192364693, 876.1433981180191, 881.841111549749, 884.9743035397213, 878.133370552063, 890.1705038452149, 881.0495360946655, 872.3543539810181, 891.2803512573242, 875.0058821487427, 890.3165037536621, 879.7470874665678, 879.5991925048828, 887.9203771972657],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.8606411005799515, 0.4016257968717152, 2.070235925079454, 11.497277567518728, 10.161140535506922, 33.827289731289945, 80.65554825982844, 111.49349947492178, 155.09408170553456, 182.36639877253438, 227.63936225480924, 241.37126929861725, 256.0850348091125, 268.32018978118896, 268.2794162750244, 263.06620010375974, 269.8149180984497, 271.25034309387206, 270.73903373718264, 286.54577980041506, 295.9292220687866, 332.6242111206055, 351.7380809020996, 359.66504901885986, 380.84630130767823, 414.4322386074066, 418.2786951160431, 452.03295141220093, 477.32048286437987, 530.8284931945801, 475.80219696044924, 493.52704349517825, 560.96810546875, 566.9564137268067, 570.9092218017578, 599.2958383178711, 581.0385894775391, 575.7043171691895, 621.9923656463623, 599.6505916976929, 641.7100982666016, 635.2858156585694, 640.0851585388184, 634.5402012634278, 664.4247165679932, 629.7201322174072, 649.8637185668945, 659.1849857330322, 684.6645711517334, 654.699271774292, 653.1839151000977, 688.585680923462, 686.8347987365722, 703.5528295898438, 711.1011421203614, 698.864774093628, 708.2005315399169, 737.0560886383057, 704.7661512756348, 689.8903060913086, 702.8739964294433, 699.7955004882813, 731.9829859924316, 736.8460873413086, 712.8689122009278, 710.2228962707519, 726.4658641815186, 712.4316310882568, 716.6686923980712, 733.4366096496582, 761.3305077362061, 717.8396366882324, 713.4363117980957],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4500000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7750000.0, 8000000.0, 8500000.0, 9000000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 54.59567741841534, 39.33711378377458, 33.97155882433894, 54.79142498136717, 34.3872989821682, 24.597262319795803, 64.25749927103145, 39.417555993123045, 34.37124618283203, 44.7658879370017, 42.79448461657545, 37.21184303466018, 28.619927324111654, 34.37766193234173, 38.105165377575595, 41.97057302313253, 39.366600897477085, 29.741574435258237, 45.5571021344843, 38.38687165090393, 23.7015845264548, 61.221847306506106, 52.661591702334974, 70.44994578805698, 30.84581366408868, 75.97324296483812, 82.05940073641374, 93.57766435317117, 72.66924033260243, 70.84612255070495, 74.97150179885244, 87.83084329267476, 71.7198578535048, 94.60188723898405, 91.77974254778312, 105.78742529249783, 56.766609612500595, 112.78525453964832, 124.80876072206541, 96.4326972742812, 87.09288420071817, 109.83139242115612, 92.9009334798628, 171.36871592676454, 129.7769080077257, 172.10358877560705, 129.38344864663938, 123.40451884520476, 133.44003840642935, 137.7505972244879, 132.86662741674456, 159.32984833933313, 186.81728648851, 211.56131064083792, 181.27420834350363, 146.56455540460627, 169.81962251909965, 211.35384858544546, 190.26998557514582, 203.5108955899512, 201.3388366214788, 226.52562697955997, 182.41206884421888, 185.7839901362145, 201.17388328469303, 174.81958629185232, 191.8386112680474, 198.89739981756244, 173.6157855622167, 173.68788810981016, 176.96701308383845, 178.26845993566363, 143.50668008008336, 135.33659216941774, 140.77225539668706, 165.06371702234748, 149.94522956955552, 166.45100967536854, 171.2302839685522, 141.6903321696449, 184.43487172235567],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 60.30455928545216, 52.866046120282114, 30.009161980082403, 85.49226768561735, 55.198357203498645, 59.27491793323008, 66.1647285407844, 61.585453009763285, 84.39657013444713, 83.78388385896332, 138.4363195331957, 172.42161146034476, 217.94425836869982, 205.78338388891035, 250.98388588970002, 245.27703398577927, 219.42510456574874, 235.3268107034223, 244.04003200874445, 250.10786382507365, 269.57144591287494, 249.51759667585628, 256.0000522887037, 264.25199188346795, 275.99922233706917, 269.0580671524468, 284.82741374339076, 276.7366765088432, 292.51229584621996, 294.40843953072965, 306.4900721191016, 279.8791747651638, 297.61682582628555, 311.7093330782731, 293.72632479809727, 298.71151202169557, 273.8353950413073, 280.5042775629172, 281.80780898021834, 277.75601300447494, 293.30493687434523, 271.4891455332768, 282.0551337338351, 277.067566328913, 284.3503866653058, 280.1460075062862, 309.40330961804125, 283.7087667835219, 288.15141119031034, 281.4366039490898, 301.42054606281033, 296.066309965083, 292.2035500314055, 281.1682719106606, 285.9715705893184, 259.8603734886978, 306.70165987980187, 299.0595398497699, 306.928262299316, 330.3487268187184, 306.7361782535385],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1750000.0, 2000000.0, 2500000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4500000.0, 5000000.0, 5250000.0, 5750000.0, 6250000.0, 6500000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11250000.0, 11500000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 21000000.0, 21500000.0, 21750000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25250000.0]
    },
    "quadruped.realworld_walk.easy": {
      "rewards": [0, 504.0396855163574, 391.9581506252289, 184.49501703262328, 437.5366714096069, 670.9521985244751, 659.9630117797851, 897.8414773559571, 888.5252463531494, 955.753547668457, 911.1218255615235, 932.5632215881348, 957.5179751586915, 910.3535214233399, 947.1083264160156, 958.6861608886719, 940.1646932983399, 977.7516506958008, 972.6999505615235, 965.3741824340821, 941.2199514770508, 956.0812161254883, 966.6049237060547, 967.659518737793, 973.5479663085938, 970.8534869384765, 971.4183670043946, 975.025544128418, 916.1868405151367, 934.991240234375, 976.0979562377929, 990.0197528076172, 982.5239871215821, 981.3991973876953, 886.4655355834961, 979.9647116088868, 974.3973910522461, 983.9836260986328, 950.271589050293, 972.269658203125, 988.6774063110352, 954.220390625, 979.6849249267578, 936.1632650756836, 959.3852801513672, 983.2443914794922, 981.2453924560547, 963.4862219238281, 971.0891204833985, 967.9471066284179, 954.2238763427735, 965.9800677490234, 970.4628778076171, 962.8352432250977, 985.9855587768554, 961.630708618164, 983.2740213012695, 986.1770593261718, 975.6299249267578, 982.9911477661133, 971.5078982543945, 971.6103381347656, 986.1993423461914, 964.6743746948242, 957.0200350952149, 964.1715362548828, 956.5582104492188, 962.1273168945313, 975.9049917602539, 990.876351928711, 986.527853088379, 984.8913424682618, 988.8684164428711, 991.6175659179687, 978.5088027954101, 985.5724951171875, 986.0502722167969, 970.9797561645507, 989.1785354614258, 990.0746643066407, 988.2082196044922, 983.3203738403321, 989.1234500122071, 986.3791012573242, 990.1100430297852, 987.1162817382813, 988.9944519042969],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9300000.0, 9900000.0, 10500000.0, 10800000.0, 11100000.0, 12000000.0, 12300000.0, 12600000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 29100000.0, 29400000.0, 29700000.0, 30300000.0]
    },
    "quadruped.realworld_walk.hard": {
      "rewards": [0, 202.47229929924012, 406.68530378341677, 220.69192279815672, 155.009306640625, 193.35656991958618, 212.23227832794188, 237.74473962783813, 346.14322574615477, 351.225486869812, 406.0959686851501, 413.1076333999634, 446.72117656707763, 424.9897310256958, 406.8819934463501, 382.6556923675537, 337.0769800567627, 361.0348221969605, 332.22210567474366, 312.14331586837767, 409.749957447052, 366.12360362052914, 379.3230498313904, 407.24750102996825, 410.7201287269592, 366.23771301269534, 371.9447577857971, 332.32174114227297, 357.24435455322265, 397.0812473297119, 382.2713454246521, 385.05413122177123, 344.66056049346923, 367.16143589019777, 351.21667221069333, 378.76388330459594, 374.4023287582397, 352.834550037384, 403.2688808441162, 423.6731432723999, 394.49635711669924, 368.23992565155027, 400.66375297546386, 418.5023303604126, 406.74382884979246, 386.02093997955325, 401.19031648635865, 357.728736076355, 389.48397426605226, 367.4138706970215, 358.0658507156372, 413.8696265220642, 374.97484375, 358.839433555603, 362.6883165740967, 384.09185134887696, 370.301334438324, 384.39658908843995, 384.07002923965456, 401.77816497802735, 383.811587600708, 403.92791233062746, 381.7441716194153, 361.7812888908386, 394.7257096862793, 398.37624507904053, 390.2986478424072, 379.1339834213257, 375.69671592712405, 356.3503216934204, 381.18472526550295, 373.4848783493042, 343.11947799682616, 357.61964488983153, 363.5422195053101, 347.41996101379397, 348.4608829116821, 342.85204608917235, 363.7799900817871, 355.4983210372925, 345.7357542800903, 339.90292142868043, 340.8018472671509, 325.01086750030515, 339.51688789367677, 337.7662050628662, 334.98615980148315, 356.81665167808535, 353.5328352355957, 353.8594049835205],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6600000.0, 6900000.0, 7500000.0, 7800000.0, 8100000.0, 8400000.0, 8700000.0, 9600000.0, 9900000.0, 10200000.0, 10500000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 13200000.0, 13500000.0, 14100000.0, 14400000.0, 14700000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21600000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 29100000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "quadruped.realworld_walk.medium": {
      "rewards": [0, 411.4614726161957, 92.31056456565857, 190.5486977005005, 332.14340629577634, 303.33044748306276, 479.3546027755737, 445.0212217712402, 427.9234789657593, 458.41671798706057, 553.776247253418, 521.4336061096192, 593.472673034668, 563.0088241577148, 654.6004186248779, 578.9798281097412, 546.2751734161377, 646.816386795044, 730.1726553344727, 763.1570146179199, 761.1522251129151, 782.2126677703858, 792.9961219024658, 767.5182740020751, 764.3732418823242, 804.3151452636719, 852.3107080078125, 856.3285847473145, 804.2115286254883, 834.1131327819825, 876.7206106567382, 896.9629293823242, 885.7155757141113, 916.2821044921875, 916.7843367004394, 923.7097013854981, 922.379118347168, 909.5407348632813, 924.4405749511719, 917.8494067382812, 911.4751535034179, 909.2677362060547, 872.9570732116699, 921.4491360473633, 908.8048623657227, 923.4443664550781, 943.1997454833985, 925.3267483520508, 932.9303286743165, 930.6398721313476, 919.5786657714843, 929.0561303710938, 944.6808090209961, 928.1976925659179, 923.7981768798828, 929.838623046875, 927.572053527832, 923.605209274292, 941.899478225708, 923.6265637207031, 948.2431448364258, 939.9391510009766, 938.8059576416016, 943.374725189209, 928.2110113525391, 931.985590209961, 925.6780322265626, 920.7993179321289, 910.4721170043945, 933.7366752624512, 941.5061444091797],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4800000.0, 5100000.0, 5400000.0, 5700000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9300000.0, 9900000.0, 10500000.0, 12000000.0, 12300000.0, 12900000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15300000.0, 15600000.0, 15900000.0, 16500000.0, 17100000.0, 17400000.0, 18000000.0, 18300000.0, 18600000.0, 19200000.0, 19500000.0, 20100000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22800000.0, 23100000.0, 23700000.0, 24300000.0, 24600000.0, 25200000.0, 25500000.0, 26100000.0, 26400000.0, 27000000.0, 27300000.0, 27900000.0, 28200000.0, 28800000.0, 29400000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.easy": {
      "rewards": [0, 33.210632438659665, 54.80851337432861, 239.3582713317871, 345.2836279296875, 411.48160232543944, 484.39625228881835, 580.0243383789062, 631.5638198852539, 661.3471173095703, 733.9564846801758, 768.2092141723633, 829.8190826416015, 856.8954168701172, 870.0715841674805, 881.3359558105469, 916.2618542480469, 925.2598937988281, 904.1186627197266, 912.7611141967774, 922.7453170776367, 928.918190612793, 944.8629000854493, 940.4557470703126, 935.5324905395507, 924.483518371582, 942.9123779296875, 941.3621136474609, 945.2529281616211, 940.934128112793, 930.9634271240234, 941.9884600830078, 946.7590655517578, 939.4092401123047, 942.910007019043, 922.601748046875, 949.6128704833984, 942.8866821289063, 929.7641592407226, 940.8324841308594, 953.2023782348633, 945.2430288696289, 951.1356848144532, 950.4290078735352, 945.3714111328125, 945.5885745239258, 946.5537121582031, 937.6896524047852, 949.1071481323243, 949.6665463256836, 950.1991610717773, 952.1776351928711, 949.3167440795899, 948.7835369873047, 940.6718188476563, 945.1086874389648, 959.193212890625, 953.2519332885743, 953.7644470214843, 947.2937063598633, 954.7117651367188, 952.1173580932617, 955.4544244384765, 953.7807098388672, 959.8273309326172, 958.0568399047852, 962.2081402587891, 958.661480102539, 958.5107971191406, 961.6848376464844, 958.6778494262695, 959.8373269653321, 954.4800762939453, 959.2362042236329, 960.6105642700195, 960.0286065673828, 959.6039880371094, 959.7641864013672, 958.8978311157226, 960.0492169189453],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3600000.0, 3900000.0, 4500000.0, 4800000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7500000.0, 7800000.0, 8400000.0, 8700000.0, 9300000.0, 9600000.0, 10200000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12300000.0, 12600000.0, 12900000.0, 13500000.0, 13800000.0, 14100000.0, 15000000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18900000.0, 19200000.0, 19500000.0, 19800000.0, 20400000.0, 20700000.0, 21000000.0, 21300000.0, 21900000.0, 22200000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24000000.0, 24300000.0, 24900000.0, 25200000.0, 25500000.0, 25800000.0, 26400000.0, 26700000.0, 27000000.0, 27300000.0, 27600000.0, 28200000.0, 28500000.0, 28800000.0, 29100000.0, 29700000.0, 30000000.0, 30300000.0]
    },
    "walker.realworld_walk.hard": {
      "rewards": [0, 55.16324761390686, 47.82433802604675, 58.05505532264709, 62.08179077148438, 60.891278219223025, 66.30550615310669, 59.66755497932434, 63.70219217300415, 63.21770233154297, 65.00550282478332, 63.26400309562683, 66.48400849342346, 64.56728640556335, 63.154937686920164, 63.52646520614624, 65.54329338073731, 66.90346319198608, 62.35043376922607, 66.05771200180054, 65.98172655105591, 65.57545876502991, 64.85324179649353, 68.41081757545471, 67.84139269828796, 68.11883064270019, 63.231451768875125, 65.22411012649536, 69.56808594703675, 68.00503004074096, 65.84420618057251, 69.8843271780014, 65.65127121925354, 69.05696587562561, 67.55721625328064, 70.10235830307006, 69.21241161346435, 70.17877423286438, 70.35909502029419, 67.79366418838501, 69.55893530845643, 69.84237951278686, 71.53110395431518, 69.17760942459107, 67.42764684677124, 68.4861964893341, 71.17037417411804, 69.71815527915955, 72.40260107040405, 72.35663801193238, 67.73935927391052, 69.75033521652222, 71.32673572540283, 70.73387805938721, 68.18885108947754, 68.8458445739746, 70.64756446838379, 72.01153398513794, 72.39417467117309, 69.09753047943116, 70.28227864265442, 69.63273126602172, 70.91170888900757, 71.95716480255128, 74.87976737976074, 70.68754007339477, 74.01144439697265, 69.62491565704346, 71.41934560775756, 69.78628593444824, 71.81107322692871, 70.2456830406189, 70.05487871170044, 69.31421014785766, 70.6723895072937, 68.61676233291627, 70.52774095535278, 69.38500250816345, 70.44481819152833, 70.50997287750243, 74.31534818649293],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5100000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 8100000.0, 8400000.0, 8700000.0, 9000000.0, 9900000.0, 10200000.0, 10500000.0, 10800000.0, 11400000.0, 11700000.0, 12000000.0, 12300000.0, 12600000.0, 12900000.0, 13500000.0, 13800000.0, 14100000.0, 14400000.0, 14700000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17400000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19200000.0, 19500000.0, 20100000.0, 20400000.0, 20700000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23400000.0, 23700000.0, 24000000.0, 24600000.0, 24900000.0, 25200000.0, 25800000.0, 26100000.0, 26400000.0, 27000000.0, 27300000.0, 28200000.0, 28500000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0]
    },
    "walker.realworld_walk.medium": {
      "rewards": [0, 44.00605539321899, 60.459261360168455, 77.88999618530273, 85.50562368392944, 107.99275896072388, 118.87887666702271, 144.69344730377196, 167.73343563079834, 193.5586375808716, 214.44471908569335, 218.4508981704712, 241.60773223876953, 268.5881520843506, 300.6994439697266, 341.90810462951663, 334.2488788223267, 350.98196849823, 378.0106073760986, 376.4207984161377, 382.99678588867187, 385.01965835571286, 398.0694976806641, 412.7896714782715, 422.44560874938963, 433.80027420043945, 437.89047775268557, 433.0058592224121, 448.3327870941162, 441.76701126098635, 439.15346557617187, 451.81483497619627, 454.3323780822754, 440.5609624481201, 452.86933166503906, 454.9612412261963, 462.8673683166504, 474.0124810791016, 484.46857482910156, 467.6701258850098, 493.89416580200196, 483.2589107513428, 485.0672073364258, 514.369208984375, 495.37129844665526, 498.52942184448244, 487.2221728515625, 494.0529460144043, 494.83369384765626, 504.81127212524416, 495.90451751708986, 501.45104095458987, 499.29486083984375, 522.404979095459, 515.9452894592285, 512.4355392456055, 526.9538163757325, 516.3392053222656, 524.0086798095704, 516.0887980651855, 502.81089027404784, 495.0034056091309, 518.794196472168, 482.0711252593994, 507.5750534057617, 493.3304411315918, 490.65458709716796, 507.07549346923827, 477.11422409057616, 494.2335065460205, 483.2865704345703, 491.80497673034665, 490.320305480957, 469.75818244934084, 480.35789443969725, 464.6610026550293, 462.315414352417, 465.5878782653809, 471.75915016174315, 460.9502067565918, 446.81999801635743, 468.31816619873047, 458.6733685302734, 454.4331703186035],
      "steps": [0, 600000.0, 900000.0, 1200000.0, 1500000.0, 1800000.0, 2100000.0, 2400000.0, 2700000.0, 3000000.0, 3300000.0, 3900000.0, 4200000.0, 4500000.0, 4800000.0, 5400000.0, 6000000.0, 6300000.0, 6600000.0, 6900000.0, 7200000.0, 7500000.0, 7800000.0, 8100000.0, 8700000.0, 9000000.0, 9300000.0, 9600000.0, 10200000.0, 10500000.0, 10800000.0, 11100000.0, 11400000.0, 11700000.0, 12000000.0, 12600000.0, 13200000.0, 13500000.0, 13800000.0, 14400000.0, 15000000.0, 15300000.0, 15600000.0, 15900000.0, 16200000.0, 16500000.0, 16800000.0, 17100000.0, 17700000.0, 18000000.0, 18300000.0, 18600000.0, 18900000.0, 19500000.0, 19800000.0, 20100000.0, 20400000.0, 21000000.0, 21300000.0, 21600000.0, 22200000.0, 22500000.0, 22800000.0, 23100000.0, 23400000.0, 24000000.0, 24300000.0, 24600000.0, 24900000.0, 25500000.0, 25800000.0, 26100000.0, 26400000.0, 26700000.0, 27300000.0, 27600000.0, 27900000.0, 28200000.0, 28500000.0, 29100000.0, 29400000.0, 29700000.0, 30000000.0, 30300000.0]
    }
  },
  "SMuZero.20SP": {
    "humanoid.run": {
      "rewards": [0, 0.8541411239810269, 1.1287035056793795, 1.7466409876567466, 11.276809993991568, 36.559739364995124, 70.71268833859511, 100.85027058113093, 123.72598719210797, 143.5439076453912, 164.2802771712141, 186.9709845171384, 208.46662899968072, 227.71579509783552, 253.96349337700815, 284.44222256557674, 309.38428948914134, 332.71136292916617, 352.4108441747616, 377.74134234075814, 391.3535467747223, 403.57766375234047, 420.32724218002875, 440.6041268596405, 452.17734752534733, 465.381396142455, 478.21965135432157, 493.49073539919794, 503.6586019088935, 512.2352107693288, 512.6934414734486, 524.6400978311005, 528.0701176742284, 543.9950282479172, 557.124647421229, 563.5632828913499, 561.349534079098, 577.152994551269, 589.2222048499893, 594.957530137856, 604.2704904534318, 608.4695134982411, 613.6394756700857, 623.861593314762, 638.4292072840863, 643.4994058849392, 652.8694515897447, 661.4688589868628, 668.8937639306187, 675.5701072985447, 683.161811956435, 687.8634819710137, 696.2890275133852, 705.7446685688244, 706.8759023159655, 714.892536715956, 724.1927002859893, 729.3039174266504, 738.3824033886026, 747.4733901505011, 755.6741930633447, 756.085868950265, 744.6845250464113, 769.8347223571541, 779.5977901580507, 786.5903576336138, 794.818600195936, 799.1012721366291, 803.30368238149, 810.3230039483798, 815.2056315164841, 818.3500594611746, 823.3582328892536, 824.2737675173571, 829.4403094500786, 837.5732119581024, 840.0011755367461, 842.0702224583476, 843.5724533244789, 846.2524346048217, 848.916405591553, 851.201161580924, 852.3237668393938, 853.9759114957207, 858.3097888078787, 861.3089309487241, 863.7253743463684, 865.9548148522606, 867.9194927001236, 869.464277439673, 870.7609990694076, 870.9695225969865, 871.4521936739244, 872.5914507423216, 873.3857480105728, 873.5128188955969, 873.5543339856807, 874.1605678701487, 874.4532513176804, 875.180975290744, 875.2953250313876],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.20SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.839292484014295, 1.1092639010678977, 1.286852932968177, 1.7743232782185077, 14.585451210737228, 61.23804019927979, 94.98732513427734, 113.75629760742187, 130.4426189804077, 151.7898642730713, 166.14382133483886, 186.22926803588868, 211.05347732543945, 227.69329147338868, 270.9001724243164, 269.82536079406736, 322.4185040283203, 337.2054753112793, 347.59145080566407, 371.9843081665039, 379.79456069946286, 404.02539443969727, 426.9148766326904, 452.20893432617186, 447.4878712463379, 487.6053717041016, 504.0341461181641, 502.1093588256836, 515.7509080505371, 519.228840637207, 522.7615016174317, 520.5941011047363, 549.7298426818847, 561.3323329162598, 556.7221284484863, 564.0983444213867, 579.0985583496093, 586.7077470397949, 602.2007522583008, 613.0017129516601, 625.0548034667969, 618.4424293518066, 644.2840162658691, 660.0038302612305, 656.5001925659179, 679.7007907104493, 669.504182434082, 685.9271536254882, 676.7296578979492, 690.4881442260743, 702.6225308227539, 723.5147622680664, 724.7417596435547, 728.9512326049804, 741.7609912109375, 730.6560641479492, 739.0463174438477, 750.0032382202148, 755.9693301391602, 764.6151522827148, 771.3593649291993, 781.3253247070312, 787.6186920166016, 788.8879708862305, 790.8187289428711, 786.6617004394532, 798.4683279418946, 812.4641595458984, 819.1999169921875, 821.9026211547852, 825.8116159057618, 828.8169931030274, 834.0835662841797, 836.091322631836, 843.0636187744141, 841.2939025878907, 844.9249841308593, 844.7714892578125, 849.4091589355469, 852.009425354004, 846.6193920898437, 847.3575875854492, 856.728772277832, 856.8440200805665, 860.6248583984375, 861.7372100830078, 864.8493922424316, 869.0457501220703, 869.6766146850586, 871.8492813110352, 870.1237411499023, 871.5948989868164, 873.0566876220703, 873.3154479980469, 873.7733987426758, 873.9628399658203, 873.9304382324219, 875.4474069213867],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.20SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.7931300426460802, 1.105268811173737, 1.2111129154264928, 4.322152534276247, 45.956022634506226, 89.60763716459275, 113.92754623413086, 134.47229110717774, 150.14619804382323, 161.26289894104005, 173.29922149658202, 195.8885678100586, 218.54977790832518, 270.00429061889645, 323.8332099914551, 341.1872219848633, 356.7733073425293, 357.8777934265137, 382.7343215942383, 379.92767868041994, 421.52983596801755, 403.13506942749024, 470.47607421875, 467.22567794799807, 473.43003356933593, 494.23128341674806, 473.2844039916992, 516.675221710205, 527.8263342285156, 506.8256478881836, 538.2538250732422, 558.6810107421875, 537.4785723876953, 579.6060852050781, 581.3438902282714, 593.6405344390869, 601.6807849121094, 621.7291213989258, 627.8401358032227, 624.4157919311524, 635.1314761352539, 658.9893078613281, 661.6817562866211, 666.4598526000976, 680.0127917480469, 675.7130456542968, 682.3018795776367, 685.0893362426758, 694.2315731811524, 703.1333877563477, 706.3091033935547, 709.0948371887207, 730.3811544799805, 729.8613677978516, 736.5226098632812, 742.8993731689453, 733.247424621582, 748.8701687622071, 746.2551248168945, 753.578896484375, 767.08296875, 763.4707489013672, 773.2901315307618, 776.9677554321289, 783.0692626953125, 778.292666015625, 786.8908596801758, 789.2397546386719, 785.55951171875, 796.782504272461, 794.2881591796875, 805.4174398803711, 805.9715576171875, 806.6984057617187, 806.5592004394531, 804.7798413085937, 815.8378512573242, 821.2846572875976, 824.8919668579101, 836.7880416870117, 840.2879315185547, 842.7872937011718, 847.0547991943359, 851.1767733764649, 852.3907962036133, 851.7094784545899, 853.5210821533203, 855.828694152832, 857.0618728637695, 858.107405090332, 859.1971786499023, 860.2012197875977, 858.0408068847656, 858.0838754272461, 858.3526223754883, 859.1466006469726],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.20SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8024535366846248, 1.1028169428184629, 1.187679296862334, 1.2599158806726336, 2.6642586816847325, 52.78779997348786, 98.5172714996338, 118.97755222320556, 169.92436641693115, 206.62897064208985, 209.69237953186035, 231.53055442810057, 256.0905599212646, 303.682717590332, 320.4252960205078, 345.77593322753904, 384.047195892334, 397.08698776245114, 423.3417921447754, 375.26906295776365, 434.50693664550784, 456.625870513916, 457.74972305297854, 474.09519470214843, 481.4226448059082, 489.1202952575684, 518.5549949645996, 509.12807754516604, 497.70830490112303, 566.8638006591797, 539.8353497314453, 563.9506552124024, 583.2867578125, 581.4005247497558, 610.2652436828613, 622.0097372436524, 620.4061795043946, 643.3187521362305, 642.34072265625, 617.564027557373, 662.0917370605468, 688.2577990722656, 677.5925482177735, 691.0729629516602, 694.2299768066406, 727.6157406616211, 729.2289733886719, 739.2455310058593, 728.9606182861328, 748.6730786132813, 762.4561975097656, 770.6203713989257, 779.8868106079102, 768.9297702942789, 792.325732421875, 786.961565246582, 790.3346731567383, 819.2378009033204, 791.4565347385407, 831.9032192993164, 827.842264099121, 835.731806640625, 842.7885510253906, 851.7910272216797, 848.1551568603516, 848.6309460449219, 858.3714013671874, 863.6090673828126, 862.0565426635742, 864.3145986938476, 865.4931805419922, 861.2391665649415, 874.8133721923828, 873.2289385986328, 874.9232022094726, 876.641106262207, 876.8684567260742, 877.3608819580078, 875.6642095947266, 875.0909529781342, 878.9378060913086, 881.5933557128906, 881.4674136352539, 884.1971838378906, 883.2978671264649, 885.3028848266601, 887.6663336181641, 887.4100839233398, 886.1722128295899, 888.3391149902344, 887.175458984375, 889.0501025390626, 888.845979309082, 887.4164196777343, 889.4807720947266, 890.0929602050782, 891.0107867431641, 890.4411190795898],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.20SP.3": {
    "humanoid.run": {
      "rewards": [0, 1.2181778874062001, 3.3157795320451258, 36.77048914909363, 73.0268553352356, 100.36231939315796, 133.68350158691408, 144.9665492630005, 153.333681640625, 162.26012031555175, 176.15389183044434, 186.50207580566405, 203.5090239715576, 223.3042999267578, 250.67732063293457, 281.0480288696289, 324.60752262115477, 370.0704354858398, 390.3063835144043, 414.3623571777344, 429.6719093322754, 421.55186279296873, 456.18228790283206, 456.4962989807129, 496.4829974365234, 490.19386474609377, 507.0449080657959, 496.63657836914064, 538.4028210449219, 553.0678042602539, 547.1812837219238, 537.8459887695312, 571.0935695648193, 573.9190003967285, 567.6463220214844, 583.502900543213, 596.7944850158692, 608.719020690918, 614.6998693847656, 617.0723776245118, 614.8629238891601, 626.9450077819824, 643.6661325073242, 633.6096557617187, 656.7613961029053, 676.6553448486328, 689.1495907592773, 691.2793685913086, 676.0648440551757, 704.155309753418, 707.3859796142578, 700.6651202392578, 727.3694235229492, 742.7505711364746, 739.7492471313476, 736.7181973266602, 756.3993017578125, 745.6445370483399, 783.15203125, 788.5729400634766, 800.7374325561524, 803.0847793579102, 832.4871252441407, 832.4585308837891, 825.2975308227539, 845.2774328613282, 849.7790158081054, 848.2333581542969, 850.7477673339844, 840.7955773925781, 856.6407601928711, 859.3772717285157, 862.859408569336, 863.6353875732422, 864.3089172363282, 869.8536853027343, 868.7078686523438, 870.8844348144531, 870.0831564331055, 870.6376782226563, 872.7107885742187, 872.7738079833985],
      "steps": [0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25250000.0]
    }
  },
  "SMuZero.20SP.4": {
    "humanoid.run": {
      "rewards": [0, 0.7444162606075406, 1.1746540605649352, 1.2790113226231186, 1.614184521175921, 24.83073980331421, 66.73402616500854, 89.38530559539795, 119.116911277771, 162.17218551635742, 192.15471672058106, 274.6427635192871, 277.36240890502927, 313.11191703796385, 336.0672074890137, 352.3439602661133, 365.2933723449707, 385.9042889404297, 394.69461471557617, 410.69482131958006, 436.31141128540037, 454.31791748046874, 457.370563659668, 475.0133633422852, 485.51713150024415, 511.0310011291504, 514.3443492126465, 528.9964486420155, 540.0924206542969, 516.9513285827637, 575.2410507202148, 560.5501443576812, 582.095030670166, 521.589575958252, 556.7868127441407, 608.294591369629, 611.877730255127, 603.3601080322265, 617.1415036010742, 591.830181427002, 622.65623046875, 640.2380545043945, 635.3873999023438, 662.045132446289, 679.1448680114746, 668.4082604980468, 687.9535949707031, 691.9306271362304, 691.1211920166015, 721.3583026123047, 727.0476498413086, 704.2126872253418, 741.5000347900391, 740.6210018920898, 759.5878764343262, 768.9695220947266, 776.2642742919921, 775.0982723999024, 766.691791381836, 775.8464575195312, 776.0919711303711, 801.30080078125, 812.8411248779297, 819.166575164795, 813.7157489013672, 828.1351104736328, 827.9826837158203, 842.8682958984375, 848.7087591552735, 851.564702911377, 854.9361614990235, 855.9238061523438, 858.6096490478516, 857.319553527832, 861.0711605834961, 862.5154849243164, 860.4889136600494, 864.1213214111328, 867.7813653564453, 869.2899765014648, 868.0618359375, 869.3907177734375, 868.0341345214844, 868.3566299438477, 871.925432434082, 871.3244668579101, 871.6097122192383, 870.1311566162109, 874.4150015258789],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.20SP.5": {
    "humanoid.run": {
      "rewards": [0, 0.7167402173526353, 1.0225985599774867, 1.292421855616849, 6.281567815244198, 52.63978998184204, 133.97180320739747, 156.74165328979493, 192.79096920013427, 234.19304878234863, 236.57041069030763, 279.0824481964111, 285.8115463256836, 320.153908996582, 336.6476644897461, 346.00897964477537, 391.3928955078125, 393.6383462524414, 412.3771024608612, 413.50932571411136, 439.43523330688475, 443.31560607910154, 475.10885833740235, 492.00357284545896, 501.2637358093262, 495.1018084716797, 487.2249606323242, 520.6486958312988, 525.8664347839356, 538.3565760803223, 535.1487330627441, 544.6197869873047, 558.7578051757813, 560.1916262817383, 543.0219300842285, 565.3276336669921, 570.5671625208855, 586.2854000854492, 599.1716506958007, 603.5540393066407, 605.9638803100586, 613.376007232666, 622.8204513549805, 627.8418698120117, 631.7093664550781, 638.832964477539, 622.6385473155975, 655.9905520629883, 620.2441522216797, 677.9865161132813, 670.1212122133375, 642.1775073242187, 684.6792526245117, 685.7541458129883, 715.0675291442872, 733.7174639892578, 593.5554037475586, 767.3481961059571, 769.6045407104492, 778.8747442626953, 791.5652731323243, 792.6177255249023, 804.8993371582031, 806.9468106079102, 811.2781117248535, 825.0163632202149, 802.4896673583985, 830.9227349853516, 843.9320227050781, 844.8931942749024, 848.4120938110351, 855.6196334838867, 850.195107421875, 855.7195880126953, 862.0791094970704, 863.647096710205, 867.3287225341796, 866.9002182006836, 868.0057716202735, 873.3341775512695, 878.3969900512695, 877.350348815918, 874.8681953430175, 879.001007385254, 878.8558786010742, 877.9164282226562, 879.7051220703125, 879.8552944946289],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0]
    }
  },
  "SMuZero.3SP": {
    "humanoid.run": {
      "rewards": [0, 0.7902641588640359, 0.8776640412014567, 0.9051150873807704, 0.9482582446226634, 0.9738073125543062, 1.0510316806512254, 1.118432613244316, 1.242092792409739, 1.4597856681885748, 1.871222800576452, 4.648572593452749, 12.517063290932507, 25.395014441901136, 43.49714379336959, 49.53122614668871, 69.63341188637573, 91.18120375815865, 110.97271480314656, 129.38077147187653, 137.07268707443458, 151.65956252082634, 168.5339432128944, 182.0537056064464, 201.78590306585798, 212.05085503678433, 221.89948825700995, 239.1546544110227, 243.89790883718217, 260.6135511071191, 276.682290126643, 286.619891655108, 299.30671589182583, 309.3588780564879, 316.748952873358, 327.3423176579096, 340.43784603636993, 353.15637164564174, 364.58060111778263, 372.6856418530286, 382.4789042233518, 385.49251539641983, 395.46791468596007, 406.02228063758776, 412.4825223578574, 418.33343414945915, 428.12349886065647, 434.8432555309168, 436.28906915765646, 433.724163536763, 454.92376395615014, 461.1140875056569, 462.1467814547853, 463.56142948894257, 468.52246487616935, 480.2044895199285, 484.42370542657517, 486.93242135028, 493.47557833687176, 500.4902487314057, 508.79837474591125, 518.3562696795681, 523.0835522438707, 528.3000959135289, 534.1201640885079, 538.5718042278199, 539.5812164670781, 547.1710003569959, 550.9585044705472, 553.8829687501303, 566.4240987285172, 571.7885250126645, 577.9409566242847, 583.8432675603148, 586.8300889582963, 590.3872734945751, 594.7241963169712, 595.8307501910436, 603.7649331373848, 609.6190896343784, 615.0390680747557, 618.1492255269362, 625.5538241411892, 627.6292050997897, 629.2126444184978, 637.1971454993155, 643.0955763900567, 648.992691833114, 652.6498432125569, 653.7491555048972, 657.5861713140793, 661.0703166817908, 662.1993331314928, 663.4162153181156, 664.997514656232, 666.8097589109483, 669.170701066114, 670.0557312110178, 669.911184854297, 669.6359827458728],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.3SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.8528994812443852, 0.949477192403283, 1.0259697568323463, 1.1214996243454516, 1.1737329909577965, 1.301368558583781, 1.641027309820056, 12.102108457684517, 34.45483381271362, 66.77936819076538, 93.48554523468017, 118.36845494270325, 135.8175937139988, 158.3806920671463, 185.9855566596985, 231.81322143554686, 257.5238648223877, 267.7244133758545, 293.7305990600586, 296.6915843200684, 316.6590188598633, 323.60094757080077, 331.40279342651365, 342.094479675293, 342.4001336669922, 349.818221282959, 361.17521575927736, 372.16683372497556, 381.05218063354494, 396.95564193725585, 384.72510940551757, 407.5123463439941, 407.3097341918945, 432.96100387573244, 432.58635192871094, 428.3915675354004, 449.6820918273926, 460.6343217468262, 478.72447814941404, 471.96303192138674, 451.2105549621582, 482.80001388549806, 492.7351020812988, 516.1659390258789, 530.0507264709472, 526.703498840332, 537.5836039733887, 555.1568057250977, 541.2845405578613, 566.1500289916992, 573.6358638000488, 585.6936550903321, 599.3443206787109, 593.9884190368653, 619.5893243408203, 612.6757060241699, 617.8923037719727, 621.9139575195312, 640.1185650634766, 646.7265542602539, 653.1187615966796, 657.2926559448242, 675.3441979980469, 658.108424987793, 672.1159027099609, 684.4884161376954, 717.582368774414, 722.5290576171875, 732.4134912109375, 740.0283435058594, 737.2334527587891, 734.0875241088867, 728.6131634521485, 733.1352368164063, 736.7817251586914, 731.8658679199219],
      "steps": [0, 1000000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.3SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.7908942092768848, 0.8971523216553032, 0.9091415609093383, 0.914605203717947, 0.9607736607734114, 1.0929341256897898, 1.2104826006107032, 1.325226995870471, 1.4332423663139344, 2.9316346472501755, 21.531844444274903, 49.38450595855713, 72.56564764022828, 87.05264735221863, 101.81844160079956, 114.60368530273438, 123.98835101127625, 134.463493309021, 147.30172035217285, 154.97800524771213, 164.75802833557128, 171.49885715484618, 182.7541577911377, 190.71866310119628, 204.11753532409668, 201.38226440429688, 219.92934158325195, 248.24776069641112, 283.78366485595706, 303.7159536743164, 309.8594677734375, 329.81899490356443, 343.268416595459, 351.9896179199219, 360.42039932250975, 372.68112228393557, 379.5977339172363, 391.4306413269043, 390.1998765563965, 394.8896357727051, 408.8211085510254, 428.2747541809082, 413.0182501220703, 444.76557525634763, 453.73078231811525, 471.35444351196287, 495.09626739501954, 505.8036289978027, 509.65839065551756, 502.2416763305664, 485.8491844177246, 543.8227476501465, 555.1164489746094, 560.0481791687012, 567.6939837646485, 566.5784370422364, 566.9927587890625, 589.012745513916, 591.7403146362304, 589.5067106628418, 601.9030683898926, 598.1961892700195, 622.8925051879883, 621.9568377685547, 625.7871475219727, 628.3947869873047, 630.0648458862305, 631.8662773132324, 643.4311837768555, 653.9560540771485, 660.4110052490234, 653.4845170593262, 657.9755606079102],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.3SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8148444706993178, 0.9267824835330248, 1.0344607030972839, 1.1841823329776526, 1.456205677613616, 3.4768753129243852, 16.53236719608307, 45.948636779785154, 69.01039590835572, 88.80196460723877, 107.46883502960205, 120.0102025604248, 135.17034477233886, 150.9141239929199, 160.57813064575194, 172.13264068603516, 190.4705786895752, 209.812745513916, 235.13878707885743, 259.1672166442871, 289.5061946105957, 312.0996075439453, 332.2816696166992, 349.74585876464846, 359.67339080810547, 393.04136978149415, 385.9491554260254, 401.0507194519043, 424.4682507324219, 426.78501022338867, 438.04106033325195, 437.5558169555664, 441.4683338928223, 464.88995193481446, 479.2098851013184, 486.7499658203125, 484.58683685302736, 502.1296276855469, 504.0974089050293, 497.72918045043946, 530.0262719726562, 547.7093069458008, 555.4630950927734, 559.2356735229492, 566.3535794067383, 563.5021217346191, 605.180551147461, 610.8318743896484, 616.870964050293, 617.7191317749024, 623.048733215332, 625.0987634277344, 623.8088241577149, 622.8298431396485, 623.6363284301758, 630.6303659057617, 629.3852386474609],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1750000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 6000000.0, 6500000.0, 7000000.0, 7500000.0, 8000000.0, 8750000.0, 9250000.0, 9750000.0, 10250000.0, 10750000.0, 11250000.0, 11750000.0, 12250000.0, 12750000.0, 13250000.0, 13750000.0, 14250000.0, 14750000.0, 15250000.0, 15750000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 24000000.0, 24250000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.3SP.3": {
    "humanoid.run": {
      "rewards": [0, 0.7822037152014673, 0.9042326213885099, 0.8763450413057581, 1.0414286768715828, 1.2004657560028136, 1.2805707365181298, 1.4188401475921273, 1.9244431990385056, 14.70231372833252, 48.33157511711121, 88.3911441040039, 120.4677672958374, 174.17834411621095, 203.2037979888916, 229.6413129425049, 252.36308250427246, 264.26856407165525, 310.02918853759763, 325.2208399963379, 329.14996871948244, 371.63406951904295, 380.6732423400879, 383.5672268676758, 411.1168684387207, 429.6267709350586, 445.06205459594725, 450.307735748291, 444.213426361084, 469.8540043640137, 484.35784301757815, 469.7016925048828, 512.9056216430664, 516.226294708252, 471.05047119140625, 518.3802565002442, 517.8614163208008, 541.7655755615234, 581.1106517028809, 565.0620622253418, 593.6458711242676, 595.0159239196778, 597.9829666137696, 600.3939881896972, 610.0654409790039, 620.1616734313965, 635.7216192626953, 636.547989654541, 641.8118811130523, 646.5204986572265, 645.0137464904785, 649.73880569458, 670.9188339233399, 669.2165649414062, 671.5875085449219, 681.835599975586, 688.0386318969727, 693.5451461791993, 698.9938967895508, 704.9364590454102, 711.5546240234376, 710.8360827636719, 712.7240832519532, 720.1332592773438, 726.6889151000977, 724.1600735473633, 726.9685546875, 725.4850561523438],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14000000.0, 14500000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18500000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 23000000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 25000000.0]
    }
  },
  "SMuZero.3SP.4": {
    "humanoid.run": {
      "rewards": [0, 0.7928420760016889, 0.9195887061581015, 1.0186342270672322, 0.9582159665692598, 1.2042798414081335, 1.4002118168305606, 1.345321159735322, 1.5079246011190117, 1.744626582711935, 4.674337632656098, 26.353460593223573, 66.35670955657959, 89.25294059753418, 111.36183891296386, 129.0378169631958, 150.5221558380127, 163.24478302001953, 187.74222282409667, 209.4703953552246, 262.8679335784912, 289.89504623413086, 331.9253625488281, 360.1896522521973, 343.56970703125, 370.60079681396485, 370.10213165283204, 402.8638168334961, 391.91393142700196, 418.74383499145506, 417.3443571472168, 435.80489624023437, 438.2480158996582, 462.8005229187012, 442.6933874511719, 488.1359127807617, 496.5450682067871, 500.1128811645508, 505.9769354248047, 506.0629164123535, 511.32631134033204, 532.485479888916, 535.2429104614258, 541.6300077819824, 557.5070945739747, 568.8625184631347, 563.3708305358887, 560.0391909790039, 577.6509170532227, 586.8501571655273, 594.810399017334, 596.4359622192383, 597.2582855224609, 613.3539907836914, 614.0049197387696, 603.7380041503907, 623.221710510254, 628.0627914428711, 647.7411761474609, 653.7333993530274, 664.4818463134766, 667.3449722290039, 669.8079663085938, 672.2771661376953, 673.8586459350586, 674.9424572753907, 676.9000204467774, 678.3467376708984, 678.663603515625],
      "steps": [0, 500000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5500000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20750000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.3SP.5": {
    "humanoid.run": {
      "rewards": [0, 0.7045724427560345, 0.8564890830079094, 0.9030015547946095, 1.0673416204378008, 1.2381840980425478, 1.3013349809125065, 1.353695709258318, 1.4222155776619911, 2.126948914080858, 5.541645629405975, 56.50433113098145, 98.26604423522949, 124.32291271209716, 168.89485778808594, 236.56011863708497, 260.7536201477051, 293.29040161132815, 321.12606185913086, 341.79990478515623, 349.18000732421876, 372.6740950012207, 387.557625579834, 402.58621170043943, 410.8359133911133, 427.4820750427246, 444.972649230957, 442.2621662902832, 459.34296051025393, 463.1679000854492, 463.5525863647461, 477.2957609558105, 482.64738845825195, 490.90277755737304, 498.4000602722168, 495.32919784545896, 506.15460021972655, 494.8563734436035, 516.1554902648926, 515.992645111084, 521.0488938903809, 532.1802285766602, 532.5046383666992, 539.8457936096191, 540.9049333190918, 554.1776951599121, 557.0165928649902, 569.2412692260742, 571.0876080322265, 571.4720960998535, 572.5645771789551, 587.2347555541992, 588.3021640014648, 592.0169778442382, 595.1251098632813, 595.0405941772461, 596.3611193847656],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4500000.0, 5000000.0, 5500000.0, 6000000.0, 6500000.0, 7000000.0, 7500000.0, 8000000.0, 8500000.0, 9000000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11500000.0, 12000000.0, 12500000.0, 13000000.0, 13500000.0, 13750000.0, 14250000.0, 15250000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 19000000.0, 19500000.0, 20000000.0, 20500000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.40SP": {
    "humanoid.run": {
      "rewards": [0, 0.930354756624683, 2.3944269684258344, 4.182534568599554, 19.59414741576744, 48.87059237592147, 86.87475473997907, 113.17457130255251, 127.89539323777836, 142.12193157187897, 157.98606912142208, 173.21755670022068, 190.53331116116968, 205.56826223052295, 223.7511611609348, 250.95128974327986, 274.53093436895284, 296.4830438172093, 323.20049488418175, 347.2985505033262, 381.83082172312095, 399.2613294093952, 422.03782404372606, 442.3127475347812, 454.50353489870287, 472.16340011901525, 468.8520251761187, 487.2881656184228, 514.7455196638388, 524.9163101212362, 533.7452070305617, 544.4822309701012, 550.6606968103529, 566.6713504380299, 575.8225179856228, 586.7347599438297, 590.4593027015712, 608.7161470819015, 616.2284176684259, 632.9370383605816, 627.4840029272887, 639.0219490653475, 650.6814889321249, 654.0936614092137, 665.4833444788478, 672.9239167690806, 683.6508487768813, 681.320494698196, 686.4974833996996, 686.7881510415422, 698.9261220004169, 708.3779592270618, 706.8760539307078, 708.6048643334625, 719.2173106440505, 727.6896851975312, 727.8099914549261, 736.8438933943006, 743.9708554794378, 749.1678225812866, 757.9627744212253, 759.8590444541566, 765.9965261532737, 772.0588444445934, 773.9802691506056, 779.7746509567365, 786.9930260914437, 795.5393399105345, 798.3625628260829, 799.3645758878195, 799.0085116404423, 803.8836405429242, 808.3445408061468, 811.964138962692, 817.7545279263157, 822.445120394759, 827.2552101414486, 829.8921262429919, 830.8984301671769, 833.7069950767932, 836.0025816474266, 838.5521842518904, 841.3763324927006, 843.6933510254778, 846.1794353470408, 847.8824500443178, 850.1636888599693, 851.1383811553483, 852.0340788323168, 853.6403664359592, 854.8223743489116, 855.995582518688, 858.5316153046804, 859.0962097377734, 858.3026298444807, 858.3581599909033, 859.7982503336757, 859.8157524936777, 859.7813343164495, 859.648032491842],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.40SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.9614916656957939, 1.0510287115722894, 1.4569430164201185, 9.52400349199772, 69.85375821590424, 116.64083602905274, 137.5734882736206, 149.6388522529602, 159.92368071556092, 176.20167587280272, 189.25870643615724, 209.00793334960937, 215.28686403274537, 246.51917457580566, 272.249877281785, 315.2117896080017, 345.7987646484375, 378.31643203735354, 415.1984851074219, 417.6347110748291, 430.43048446655274, 489.3375778198242, 487.9573992919922, 505.67744247436525, 481.54965866088867, 536.5513969421387, 531.3325950622559, 544.3049220275878, 509.999401550293, 547.4307536315918, 567.7237901306153, 579.7046928405762, 611.4522680664063, 622.5288317871094, 617.3959487915039, 600.8571656799317, 643.9986019897461, 649.3497677612305, 647.6699780273437, 656.5020550537109, 655.0525479125977, 643.4503208923339, 652.4092056274415, 646.0857473754883, 678.212191772461, 659.3797744750976, 688.1515823364258, 688.7134756469727, 694.8926702880859, 705.9371641540527, 722.4451962280274, 707.3549526977539, 718.9625396728516, 724.46915828228, 728.9479827880859, 725.8541864013671, 732.0698020601272, 745.0973008489609, 761.5386657714844, 768.7259577941895, 787.663447265625, 780.3938330078125, 789.6037869262695, 783.4901637268067, 788.6937420654297, 788.5681768798828, 811.859578704834, 817.0949395751953, 820.5193106079101, 836.0099751281739, 831.6392373657227, 835.2712820434571, 841.5746728515625, 844.9414637756347, 848.9858602905274, 849.9326553344727, 847.2333825683594, 844.9405972290039, 847.4325173950195, 852.7183065795898, 854.3943801879883, 853.7314782714843, 853.534055480957, 856.695299987793, 857.3998110961915, 856.0327804565429, 856.2934555053711, 857.4549923706055, 857.6009539794921, 856.0249453735352],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.40SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.9910726832633372, 20.017677303552627, 75.620296459198, 89.76894975662232, 118.4629310798645, 143.6121241760254, 154.6530484008789, 161.95214613735675, 189.88138038635253, 218.70682998657227, 264.4780057525635, 289.32238090515136, 323.3366624450684, 347.21710815429685, 348.8730345916748, 382.62983627319335, 387.5139764404297, 415.9222445678711, 433.85291702270507, 479.0989019775391, 485.76843948364257, 487.0490490722656, 511.03630096435546, 519.4466593933106, 477.7049247741699, 539.1564695739746, 560.759977722168, 540.8481196594238, 561.0379258728028, 583.4476647299529, 589.5774349975586, 612.6123611450196, 593.5504655456543, 581.0520082092285, 612.2753408813477, 623.6397933959961, 591.6062387084961, 598.2813659667969, 636.5946578979492, 638.9296368408203, 657.9243629455566, 675.6592591857909, 680.0975991821289, 676.3013040161132, 682.5824435424805, 683.8021014404297, 699.2287448120117, 717.0520892333984, 711.2419989013672, 709.3837149047852, 722.711457824707, 723.4805990600586, 750.7963357543945, 772.5397366333008, 774.7435377502442, 771.4263967895508, 782.838759765625, 788.9916104125977, 788.1069589233398, 790.8918871808052, 791.4656491088867, 802.3230673217773, 803.1755194091797, 800.9796441650391, 801.9697650146485, 815.0171899414063, 829.7866290283204, 835.5030087280273, 845.2822271728515, 848.5953060913085, 846.1574984741211, 859.4360052490234, 861.5107290649414, 860.448507385254, 860.0797727966308, 861.2492062377929, 863.8372592163086, 863.9749981689453, 863.3708056640626, 861.4083682250977, 867.8964071655273, 868.4244427490235, 866.2198191833496, 866.6302499389649, 867.9134191894532, 866.7217269897461, 866.9871496582032, 868.0118417358399],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20250000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.40SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8130526155047119, 1.0841707132942975, 1.1613433986902237, 5.977853591442108, 62.365509219169624, 101.61015716552734, 120.86016361236572, 135.68124195098878, 153.88497932434083, 162.38470752716063, 169.79506126403808, 189.42081192016602, 201.22990936279297, 203.68894577026367, 237.8971548461914, 257.2849164581299, 268.10468364715575, 298.72703506469725, 301.251252822876, 347.9444355773926, 363.64934860229494, 370.62463806152346, 443.7870216369629, 436.87933212280274, 465.6531938171387, 418.4514997863769, 500.63881454467776, 509.136657409668, 485.90619430541994, 545.25265625, 544.8801341247558, 569.6451725769043, 589.6961679077149, 596.7198499298095, 615.1476168823242, 611.5126174926758, 619.0668359375, 618.8354499816894, 623.6740188598633, 622.6376013183594, 634.0716990661622, 655.7932470703125, 653.5804388427734, 648.4756585693359, 659.3146694946289, 660.3438844299317, 667.8061352539063, 672.078565826416, 678.5773303222657, 676.9915097045898, 684.9408551025391, 697.8220207214356, 679.7402090454102, 717.5593630981446, 712.3106625366211, 712.9899633789063, 725.8808749389649, 724.2256253051758, 726.3881814575195, 725.69525680542, 743.5536840820313, 742.5825518798828, 743.839596862793, 747.0132395935059, 752.5400360107421, 762.8087393188476, 759.4151397705078, 775.3502096557618, 781.3953225708008, 785.2796939086915, 792.592809753418, 788.2832151794433, 796.3741790771485, 799.1806365966797, 801.4856025028229, 801.7025378417969, 804.9049105834961, 808.4576837158204, 811.7620812988281, 813.6703210449218, 819.1667465209961, 824.332912902832, 824.2627590942383, 833.1546661376954, 834.7073425292969, 828.1640264892578, 830.1025311279296, 833.097141418457],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8500000.0, 8750000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0]
    }
  },
  "SMuZero.40SP.3": {
    "humanoid.run": {
      "rewards": [0, 0.9109178297492326, 1.2073175500705837, 1.3515295824036002, 11.114981826543808, 44.366326274871824, 79.31408367156982, 99.0713537979126, 115.70372436523438, 132.5082727432251, 143.28094890594483, 153.11753929138183, 165.55779167175294, 178.3085488128662, 187.15841018676758, 198.08281569480897, 216.8066456604004, 251.32753257751466, 264.8453101348877, 331.00595962524415, 340.5472381591797, 390.8208184814453, 398.66042037963865, 406.6209809875488, 453.74238067626953, 472.043766784668, 473.9227770996094, 525.4836509704589, 577.3867434692382, 629.2803405761719, 666.9325344848633, 670.5979858398437, 702.8653167724609, 712.8735192871094, 731.6265872192383, 770.9344317626953, 777.1858358764648, 787.2792971801758, 786.8214651489258, 801.0364318847656, 814.5382266235351, 819.7037123107909, 830.9655450439453, 836.6922100830078, 849.8546936035157, 837.8496078491211, 837.9731294250489, 857.2237365722656, 866.4343930053711, 864.8204441833495, 859.9636840820312, 877.347873840332, 872.4999685668945, 877.5891920471191, 881.0736184692382, 886.4677069091797, 891.9052438354493, 886.0960606384277, 891.5511605834961, 891.7153829956055, 891.2518356323242, 891.4133270263671, 895.8468600463867, 898.9250866699218, 899.5218736267091, 903.6002737426758, 907.3737728881836, 904.3580938720703, 905.182721862793, 903.4661590576172, 906.659401550293, 906.0490170288086, 911.3233061218261, 906.4036172485352, 912.1844458007813, 912.5759004211425, 913.9341265869141, 915.0159378051758, 914.0585433959961, 916.6143165588379, 915.8538781738281, 917.5138095092774, 918.2118252563477, 917.5903564453125, 918.5833367919922, 918.3240246582031, 918.1156008911133, 919.3155157470703, 919.5037173461914, 919.3857244873047, 918.793949584961, 919.416704711914],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0]
    }
  },
  "SMuZero.40SP.4": {
    "humanoid.run": {
      "rewards": [0, 0.933511082532932, 1.198246487006545, 2.4681654440611602, 29.196443395614622, 81.12098692893981, 110.57960053443908, 131.87725482225417, 144.15010901451112, 178.95551452636718, 202.32208230495453, 225.95760383605958, 262.5981937789917, 280.1330778503418, 320.05307708740236, 318.33139068603515, 386.77082534790037, 420.51229217529294, 440.1349507141113, 439.0122575378418, 445.16502258300784, 437.13103546142577, 487.0256079101562, 478.8160682678223, 531.4409533691406, 519.20349609375, 538.2931230926514, 555.7813302612304, 528.3573658752441, 590.3323056030273, 579.0122473144531, 597.4014706420899, 596.3445956420899, 603.8528350830078, 622.3961343383789, 619.0661180114746, 636.7659033203125, 623.9829513549805, 646.9404809570312, 643.2152401733398, 637.4056076049804, 626.0583399963378, 658.5390319824219, 672.2807699584961, 672.956636352539, 670.8598568725586, 670.6493014526367, 687.9920260620117, 682.8993289184571, 690.5355850219727, 698.9873837280273, 680.5608038330079, 708.0373992919922, 727.1776254272461, 721.5870156860351, 730.0592184448242, 736.3909878540039, 736.0532928466797, 744.5173904418946, 744.6759838867188, 736.9621461486815, 742.0156030273438, 748.2845733642578, 752.7280877685547, 755.3917134094238, 754.1197988891602, 759.8390463256836, 765.5584323120117, 764.5636270141601, 771.9838374328613, 780.6534857177735, 781.1220141601563, 783.342062072754, 788.3748825073242, 793.3318020629882, 794.574496459961, 798.2110870361328, 797.7994750976562, 799.3776232910157, 801.2017202758789, 803.3665060424805, 800.9741876220703, 803.971873626709, 804.4635675048828, 808.1348040771485, 807.2119282531738, 806.9209338378906],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.40SP.5": {
    "humanoid.run": {
      "rewards": [0, 0.9043743083998561, 1.0506494923308491, 2.875036777220666, 67.90448059082031, 102.00327139854431, 118.96343215942383, 129.9757060241699, 144.47746698379518, 160.68214595794677, 173.35126441955566, 187.18214767456055, 199.72827262878417, 220.42164794921874, 244.03824001312256, 267.52037361145017, 320.79809143066404, 373.26833099365234, 419.64922363281255, 433.67921493530275, 446.3053729248047, 456.6360683441162, 454.47894104003905, 472.84354522705075, 497.385783996582, 515.161051940918, 496.1162796020508, 516.3511054992675, 523.1850166320801, 527.2226724243164, 534.2287161254883, 523.3824555969238, 540.704242401123, 546.5782674407958, 572.4341778564453, 575.2848452758789, 581.3700595092773, 598.6670056152344, 591.3691775512696, 583.6354629707337, 613.9273062133789, 623.3975924682617, 646.8262948608399, 629.8914141845703, 646.1685833740235, 668.5707394409179, 681.7266159057617, 669.1429174804688, 640.3648980712891, 699.592893371582, 707.4505319213868, 685.3455065917968, 717.5671499633789, 730.0498231506348, 747.1324383544921, 770.2594885969162, 772.8677368164062, 786.7789581298828, 769.2720562744141, 773.3133404541015, 812.3737881469726, 815.6994188117981, 819.7237489366532, 818.0299862670898, 827.037516784668, 830.2991177368164, 834.3665585327149, 836.6420629882813, 843.2100622558594, 850.289013671875, 850.8347483825684, 848.9511221313477, 845.3398723053932, 851.4940023803711, 848.9566379117966, 854.6506170654297, 858.1942751955986, 866.5143377685547, 872.6037411499024, 873.5596160888672, 868.8495576930046, 869.1543068158626, 868.9414831113816, 874.3527578735352, 876.8307546997071, 875.4454626464844, 872.8940713846683, 878.6782266235351, 874.3488874813914],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0]
    }
  },
  "SMuZero.5SP": {
    "humanoid.run": {
      "rewards": [0, 0.8014077914337068, 0.9620962974430631, 1.0635623302656816, 1.2750563525645384, 1.5787983207980185, 6.908088782515693, 39.23382766378452, 66.74973812819889, 85.68582547055918, 108.873594841642, 131.12018724517145, 152.43713327179833, 175.84252942258442, 198.29757886167164, 224.23712116384232, 239.17334487557525, 263.0342541758454, 290.73913189182355, 310.6494547691404, 331.07192549572983, 346.07998096420727, 359.38732973252127, 373.6980298821597, 393.4459521744471, 403.71692380002787, 422.249388547761, 434.8328452944668, 446.47925510211456, 455.62833732817285, 465.4287478311134, 479.3691796488149, 488.1944179965394, 498.2969570054507, 514.0171881405234, 523.5860741140444, 533.1448240997248, 536.7915902662668, 546.147158998812, 559.6741866362416, 564.9544663951131, 571.2785304055394, 586.3700298799046, 599.8942373238896, 603.5249503400477, 608.4013965841923, 618.2291094502015, 631.5457503368765, 640.2078955609287, 650.1839852683999, 655.2341202539743, 668.3410424674394, 662.3287115492213, 664.8188589270796, 680.0906006996067, 685.8395748515554, 690.7277788388818, 692.2656701927194, 702.6271869667461, 718.3909930858736, 726.7374963151846, 730.6531745881234, 730.9438926071531, 735.0976854046779, 749.8664585568476, 752.6389500578451, 755.6253611096446, 767.0608552964865, 770.5379929617939, 775.3594046879659, 781.7430481232441, 788.6019255729823, 793.5485754012561, 796.5144058151468, 799.6893332150914, 807.3304632709238, 810.7244657551487, 812.1468602811473, 818.1419541112932, 822.4723937057503, 827.323872338689, 831.1383529998748, 832.7525305009913, 835.2811287378377, 837.4390209694379, 838.1428011603427, 841.2926061696528, 843.9168430333029, 844.339755706077, 846.4123619743592, 847.5126999372725, 847.9165419208276, 850.3583080482576, 851.7064401609854, 852.1879925779517, 852.0586749151522, 853.1917176831989, 853.5348051717633, 853.5705443531251, 855.2173888873162, 855.9015399697083],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.5SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.7734881718363613, 0.9221520170196891, 0.9552499372325838, 1.1109188729897141, 1.2618053834140301, 3.1589744476228954, 37.56040056705475, 87.3247184753418, 107.09391981184483, 133.26445510864258, 171.1512602996826, 231.8948989868164, 261.4362285614014, 301.08583198547365, 310.84380279541017, 367.6315559387207, 386.9109199523926, 417.45589233398437, 411.78986251831054, 459.74981063842773, 491.62512466430667, 517.1275770568848, 508.42014068603515, 541.2721347045898, 533.3461096191406, 557.8898677062988, 515.1855418395996, 539.7318588256836, 598.5850680541993, 585.8871173095703, 595.8003736877441, 614.2826296997071, 627.355844116211, 643.1027111816406, 658.7581118774414, 670.3163330078125, 673.1869299316406, 672.6871044921875, 681.4268560791015, 656.9525999450684, 734.746435546875, 736.3337350463867, 737.2084402465821, 702.19103515625, 753.0899722290039, 771.8337396240235, 731.8277752685547, 757.0951818847657, 762.7715896606445, 799.8770468139649, 802.6294491577148, 802.9616122436523, 811.0651031494141, 816.1705691528321, 813.7663003540039, 835.4791784667968, 837.2827630615234, 843.0817352294922, 843.6954956054688, 841.9628521728515, 850.6866571044922, 853.5831393432617, 856.0160708618164, 858.4061740112305, 856.6886135864257, 860.0428866577148, 861.3980072021484, 867.5908358764649, 868.5701565551758, 868.8940551757812, 871.7871249389649, 873.1077786254883, 875.0024853515625, 876.179638671875],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22250000.0, 22500000.0, 23000000.0, 23500000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.5SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.7924868524319026, 0.9826839709281922, 0.9866680958960206, 2.143817605227232, 47.38650890350342, 87.50306385040284, 114.18272346496582, 138.65253078460694, 153.97962188720703, 167.47154304504394, 187.36254028320312, 230.23704193115233, 250.26530883789061, 311.8828164672852, 345.78801818847654, 368.14170440673826, 398.58767654418943, 424.90345001220703, 472.31848648071286, 499.18673294067383, 505.92177169799805, 527.4690690612792, 541.0848155212402, 566.6249827575683, 559.5454846191407, 562.8315406799317, 590.5780934143066, 586.9615701293945, 599.4718223571778, 607.7716636657715, 610.693804321289, 614.3498399353027, 590.0419944763183, 648.7671336364746, 663.9089923095703, 683.9608782958984, 693.0399658203125, 713.9216513061524, 698.9197601318359, 708.3923620605469, 741.760078125, 724.2431011962891, 740.9645172119141, 736.5347909545899, 741.1441122436523, 770.7625378417969, 806.6374685668945, 808.2573709106446, 778.2471694946289, 812.9469458007812, 819.3524069213868, 823.8231149291992, 816.7353491210938, 831.6971252441406, 827.4252581787109, 833.1039135742187, 834.4696145629882, 837.0930169677735, 842.5482382202149, 852.350569152832, 857.1313430786133, 856.7988082885743, 855.5084841918946, 862.4688357543945, 862.112221069336, 864.6843618774415, 867.9137808227539, 869.2687036132812, 869.7013748168945, 869.5535110473633, 869.9774816894532, 873.0894134521484, 872.678547668457, 873.8272100830078, 875.4579580688477],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.5SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.7673292212607339, 0.8914358710683882, 0.9834246160183102, 2.372686073035002, 63.248062953948974, 89.68078056335449, 107.37700006484985, 121.77243179321289, 141.28670845031738, 153.92185371398926, 180.12211349487305, 212.52411125183104, 250.5645078277588, 264.64982498168945, 304.9003729248047, 331.9795034790039, 347.8588928222656, 334.87981704711916, 389.4158267211914, 372.7416168212891, 417.0728500366211, 431.07441452026364, 444.2280639648437, 453.89018814086916, 462.3722113037109, 485.0686036682129, 478.43213836669923, 505.64642654418947, 512.1291548156738, 511.9181607055664, 524.1898420715332, 512.7860911560059, 537.6193501281738, 558.4169551086426, 567.7582034301757, 538.8487425231933, 576.3749650573731, 588.3727383422852, 604.9957170104981, 602.9453356933594, 628.8202749633789, 631.179282836914, 616.8171182250976, 644.8939764404297, 635.6144464111328, 668.9426519775391, 682.8867431640625, 678.3039654541016, 676.0964050292969, 711.6045315551758, 708.5052828979492, 720.7448123168946, 732.4041876220704, 727.2831817626953, 752.5829632568359, 747.3290106201172, 736.760297241211, 774.535314025879, 777.099336090088, 784.4000158691406, 809.6073013305664, 806.2474887084961, 821.3648233032227, 817.9438635253906, 829.7319122314453, 830.3698239135742, 829.5241915893555, 839.5414215087891, 837.2808721923828, 840.3897640991211, 842.1451763916016, 844.779990234375, 846.5165631103515, 845.5734194946289, 838.5927178955078, 845.6048724365235, 840.3558471679687, 849.6935437011718, 847.0873126220703],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.5SP.3": {
    "humanoid.run": {
      "rewards": [0, 0.8199041971657425, 0.9694997930410318, 1.119350361302495, 1.7224720487743617, 59.90607873916626, 103.3554167175293, 133.29004886627197, 155.2199935913086, 175.9542335510254, 196.3590647125244, 221.20840927124024, 237.83495201110838, 285.5017816925049, 335.31748657226564, 352.56809692382814, 364.25323654174804, 376.3026403808594, 375.1544731140137, 398.2664793395996, 403.732790222168, 424.18473220825194, 445.50367080688477, 458.3144841003418, 453.81501693725585, 491.94662902832033, 501.9977815246582, 522.1481379699707, 530.967657623291, 542.9221101379394, 557.0007664489746, 563.6650212097168, 576.5789541625977, 582.1993632507324, 594.934467010498, 617.2093344116211, 633.4632727050781, 629.8190292358398, 629.5777980041504, 640.1272634887696, 685.8547933959961, 684.1021243286133, 705.5188485717773, 689.075958557129, 703.6425354003907, 735.4945520019531, 737.3064321899415, 735.4964880371094, 737.6662896728516, 769.2245962524414, 789.7596411132813, 788.5900659179688, 799.3248309326171, 805.841471862793, 805.7606610107422, 812.5688076782227, 817.5289022827149, 811.561282043457, 824.5248406982422, 824.532307434082, 827.7854837036133, 828.8812750244141, 825.6875552368164, 835.1262881469727, 836.6553561401367, 838.1588595581055, 838.5822869873047, 838.7357656860352, 839.1400616455078, 840.7217291259766],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12250000.0, 12750000.0, 13000000.0, 13500000.0, 14000000.0, 14250000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.5SP.4": {
    "humanoid.run": {
      "rewards": [0, 0.8183404965000227, 0.9744038958381861, 1.1462767108529806, 1.2189629158005117, 1.3046996488794684, 4.695942637622356, 30.460614109039305, 67.90669620513916, 135.25427696228027, 176.921996383667, 213.07765327453615, 234.8568430328369, 249.9581485748291, 282.51671150207517, 300.6446162414551, 312.7993731689453, 345.4875929260254, 362.379288482666, 370.32037750244143, 381.9817706298828, 391.10021545410154, 403.9082975769043, 412.36345611572267, 442.7857679748535, 441.9051737976074, 466.3884930419922, 486.04563507080076, 494.9781867980957, 509.9485493469238, 507.9637239074707, 517.7415351867676, 498.6802604675293, 530.4978720092773, 541.1612168884277, 558.5118559265137, 557.9372895812988, 570.4692922973633, 571.8118939208985, 577.7471740722656, 596.9347497558593, 603.4139894104004, 626.6298318481445, 625.2068466186523, 619.674928894043, 648.4940270996094, 652.9448226928711, 672.0881600952148, 680.2750189208984, 685.936696472168, 686.1091946411133, 693.5955908203125, 686.8155728149414, 702.9460916137696, 708.5866986083985, 722.3759497070313, 703.4725479125976, 746.1139434814453, 739.6442498779297, 756.3281118774414, 769.090184020996, 776.5026531982422, 768.5765045166015, 784.0501922607422, 783.8706091308594, 790.6484268188476, 794.9797807312011, 811.3015783691407, 813.7787536621094, 816.6441925048828, 818.3062557983399, 822.30845703125, 823.4962420654297, 822.3404522705079, 827.5669427490234, 830.0921234130859, 827.9944671630859, 829.950295715332, 831.7503469848633, 832.9484381103516, 833.0549301147461, 834.7674624633789, 836.6322833251953, 836.3606726074219, 837.879126586914],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.5SP.5": {
    "humanoid.run": {
      "rewards": [0, 0.8350264044525102, 1.037034290097654, 1.1672236513346435, 1.1330460882373155, 1.2701241411082447, 1.6068568891845643, 15.14172179698944, 63.410469455718996, 96.78868564605713, 116.01573799133301, 131.83563423156738, 141.54564212799073, 151.93190010070802, 160.39113037109374, 170.04703842163087, 176.44961654663086, 186.3052180480957, 195.24227813720702, 208.75180229187012, 227.63803016662598, 260.7207334136963, 289.8737668609619, 312.6373583984375, 339.55521530151367, 360.4581674194336, 360.4905810546875, 408.0463377380371, 417.24298538208006, 450.3127717590332, 460.40174560546876, 480.11804977416995, 471.9920426940918, 509.77394897460937, 526.9275212097168, 513.3853923034668, 529.705475616455, 559.1575819396973, 577.5331106567382, 603.9352520751953, 614.1982524108887, 621.8896055603027, 636.9271029663086, 633.632709350586, 657.7882479858398, 610.353643951416, 691.5622454833984, 689.6455715942383, 685.6984017944336, 667.08004196167, 730.4586746215821, 717.9434689331055, 723.0596853637695, 774.6363412475586, 754.606050183177, 782.4771170043946, 774.4062213134765, 781.92634765625, 806.1840615844726, 821.4473794555664, 819.5178317260742, 820.708402709961, 827.4041351318359, 829.3463705444336, 833.4130105590821, 836.1912747192383, 840.5124505615235, 839.3805935668945, 842.8873153686524, 843.3639758300782, 847.1982955932617, 847.3280682373047, 846.3792523193359, 853.1219311523438, 856.1539340209961, 856.5154907226563, 855.8432470703125, 857.8446438598633],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 24000000.0, 24500000.0, 25000000.0]
    }
  },
  "SMuZero.G": {
    "acrobot.swingup": {
      "rewards": [0, 15.153849427625513, 7.778261315718071, 19.140295070373732, 37.07334106974244, 71.73803464521363, 93.44620813184684, 140.12323840069217, 187.96018070889954, 182.7848882923318, 223.987462163282, 316.54292861443287, 330.3623725001666, 335.3292278757516, 376.8351433552521, 405.6511130494947, 403.05043350982135, 419.84588854433446, 423.1529868147089, 438.0187876781992, 436.2540985689591, 414.4350276606301, 421.4982559465737, 429.73477378112585, 414.40746233051686, 418.79440148981683, 434.1813408346987, 449.58182495505815, 443.13492732086183, 446.53002258590897, 446.75559647779744, 447.69833341941165, 454.20817042410005, 456.1629028074267, 457.0269896314356, 458.8094456652313, 468.023204115517, 483.8356468209304, 488.3061912395012, 483.57343220970023, 479.6517644797351, 499.4185857200398, 489.6107883591708, 477.0241514282462, 477.9613293688013, 499.5133919299274, 528.998621840882, 532.6221102938574, 518.7113992148322, 523.7246920944856, 510.754257388905, 514.326685272259, 536.3310550351165, 536.0664049597747, 550.0505304314539, 533.4179430339377, 592.5108975425152, 564.5926400261077, 570.8011042668651, 596.8067627817425, 595.647800906805, 581.2697482281687, 580.7267080103834, 570.8136581667189, 614.8355127258097, 623.6498654987796, 619.903523375943, 650.4915102896791, 637.0191327754993, 643.4553449832846, 646.608159484498, 621.4988319921199, 645.5083082523785, 627.3049341566638, 651.0493055081838, 657.3930378428794, 652.6792048361225, 652.2690235294823, 663.6703770609527, 661.4099853217454, 659.7393892316647, 657.8520272424864, 662.3666019832272, 663.7237101561788, 668.606879861282, 662.7637075929268, 678.6673643279712, 681.6034625342576, 676.2890541852217, 678.9563237653269, 680.8910933544523, 688.8224289539431, 685.607218231289, 686.7861854431575, 687.7692626757143, 686.1623617403772, 684.6433377687886, 693.2894512709806, 695.2792182503861, 690.4110283960043, 685.032963442161],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.1086479153643907, 0.6610272604214555, 1.157774313327577, 1.5520414838075953, 1.5179382462555224, 2.9752177506952853, 3.9713870021281146, 3.7128344639999935, 6.13188398064586, 9.690937900322817, 16.689241095254513, 22.872229530335897, 25.365589602088214, 35.10098084619782, 47.76334618519911, 45.68251497536752, 72.27379424726321, 77.8556312284454, 82.5199325557191, 82.27663549500386, 110.26935191255357, 149.2554179422545, 153.25077176412006, 139.63792045660767, 168.3685340656657, 214.3435672685939, 212.0287938827786, 229.42637082820798, 230.49136572394724, 224.70951329340963, 249.38225603321038, 279.2683735499699, 274.3630367635157, 302.81352800470427, 334.1748204230668, 354.05121542789385, 326.53293861327455, 298.36513908224117, 327.159727149268, 326.3692158552028, 359.78749729412107, 347.2963354991355, 378.91636655463503, 361.74931307386584, 362.94689827352323, 366.221076465487, 416.7066731879934, 407.033855906326, 431.01924299497495, 423.507482500565, 396.35104585865366, 434.31501965745395, 441.3759126100223, 425.4687326257933, 450.23983181629495, 410.55442856782906, 392.5061784572741, 486.12508568297403, 512.949224927004, 482.6864602657558, 489.1240398777965, 484.5549216683537, 502.7574965259723, 535.4662489949591, 513.0024338815497, 554.147101092291, 540.7648805051582, 589.0239861199378, 562.5385146116827, 587.7134583564339, 563.6477277898315, 581.9014063492064, 579.342421741257, 616.0651514436315, 610.5536567510879, 616.5855346183682, 609.7592585686865, 604.0417289719626, 616.3890134883458, 632.5914358265361, 625.8720436075821, 618.9954920910162, 621.1555160493826, 629.7780015140535, 645.0569860994349, 642.8655029543048, 637.7169832306639, 639.6282223600745, 639.9854509814023, 645.917171968617, 635.6669392390687, 642.3990629553181, 644.9462490245943, 646.1073110707254, 653.4353332271478, 642.5305424285859, 638.8712775386249, 640.5250609567514, 643.0419002123143, 646.3033333333334],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.5463736241402133, 3.03094144518278, 12.804616555219622, 64.85841648213537, 139.1520982367806, 168.08077087649716, 202.17097588564152, 225.49914868879668, 242.83996132982858, 269.9221171039256, 289.0756009259303, 312.02498384045117, 323.4088855584352, 331.9582433214428, 355.235527677677, 383.76182905485047, 387.598009330918, 395.369899316071, 406.0013043005111, 417.73309924363133, 430.6808921767777, 439.20636084999927, 438.72968965716376, 451.36827027854343, 458.49487625602575, 449.7844535935592, 463.4314455806821, 469.89735396667675, 471.9136243394582, 479.53908789841694, 488.0712849401233, 486.6965542818557, 488.49354736056216, 486.0972453823398, 484.45409341575254, 492.2979925182912, 501.65504519532726, 498.41310437370606, 496.0539104405517, 502.6002505349225, 509.6600401300545, 509.49690034149836, 514.2912420490916, 513.0119497130032, 521.7544087776149, 522.5821919805668, 526.5716658883618, 530.1058889394284, 532.7947644951471, 534.2637906227981, 549.9008460477969, 553.4475103230619, 545.1905468743618, 558.2422829910896, 559.9429043715572, 555.7934451337754, 572.7137325605078, 571.6894538842657, 582.6234518636529, 585.6998479095814, 589.3986096774643, 598.1118174827411, 603.790839214531, 598.3363400643638, 600.8457526498473, 609.28324363055, 600.0829638055909, 605.9614311074516, 614.9865014176623, 618.1380399964316, 618.208563253813, 621.5834952921841, 624.5823511803208, 625.8531811204298, 631.9263206853316, 632.1462402854651, 630.1324022335918, 631.8670558226125, 634.881070405265, 641.4221667284418, 637.6879550081309, 644.7857200198628, 644.3431455743831, 639.1130625956007, 641.056273362933, 645.7332599237494, 645.9624663468753, 650.1498171670642, 655.1565722031976, 659.5029927147839, 659.2265358679294, 658.1826400714376, 659.9674383808216, 657.4457739351901, 658.7899867342586, 659.9860906985102, 662.1266141774322, 663.0021941652805, 661.3731501455854, 660.9463455200195],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.7874255968137454, 1.0012194399919656, 1.1430386625117848, 1.2085941327396477, 1.2850773939642197, 1.3943620513543722, 1.935821185577664, 8.212647461904675, 26.600556054368386, 52.407244529120604, 77.81227639692793, 96.94329270578692, 116.81580793853352, 132.76357173940903, 148.95423372580106, 165.89780630498493, 189.18505922173009, 211.3806200804475, 231.57341509793807, 234.42436999246522, 242.85541211301228, 289.53054945441073, 297.8271697742371, 311.1415489837244, 319.2212969702641, 334.47485984547274, 337.235700550282, 342.14121967781705, 372.82631205104883, 356.5321986385318, 374.9084088534749, 397.8957173241167, 409.3804060152661, 412.7831084771698, 420.57961039933457, 434.32905697606475, 444.11014257855163, 454.0817695358494, 460.2753119463697, 455.6107879850693, 459.3983033637647, 481.2233649585227, 483.9128092764669, 498.6414596897178, 501.5875126129096, 513.1591173414121, 515.2933980443781, 529.2530489472167, 511.72289129211265, 506.248654360506, 490.52222803292403, 513.2576336567403, 524.8974376102617, 524.9442602379871, 531.9568222740216, 547.9923147018859, 525.6298665136718, 537.0785542728161, 558.5349010965724, 566.2581653258216, 560.212830822223, 576.1590264677898, 588.7567796984265, 594.917390469876, 589.5575647750187, 614.4751744650654, 610.6626470525977, 615.1753518007855, 614.8928158820667, 627.6375392653434, 637.6256724374966, 635.322976385607, 641.7240922424476, 654.0727068098936, 656.3012173785189, 666.6128836760017, 676.4766216216153, 679.6144462678228, 679.0340805697614, 678.626601743188, 678.0493286553075, 685.8734086799519, 698.3477317285888, 689.8667652296787, 693.4576954391543, 701.6949010305887, 705.4953053167237, 708.3120611063464, 709.0825898526936, 709.6851824719589, 711.9693131212146, 714.1699170011417, 712.8057471066234, 718.38083455883, 719.8356552210325, 721.0530086776284, 723.8285279946396, 724.5022751719058, 723.9299647753584, 723.5867572209683],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.561779269080026, 5.89512497635987, 6.44022197471023, 6.733101011427591, 7.301964632674376, 8.475441372716238, 75.96054457943146, 161.1687591644404, 291.1725177367964, 381.44697833457104, 479.36636274658036, 537.1777115087348, 598.5998763059544, 647.4626509488902, 712.1222845411662, 778.872327715609, 783.4347201741657, 805.5421395971965, 845.6077290703056, 848.967460745394, 862.1775317834207, 894.0708862834182, 898.3867509766291, 892.6886447882102, 903.7571394801289, 920.9143226788339, 921.5105987639021, 920.6233391141815, 921.9355708047026, 914.6004699326373, 924.8037706957749, 929.2110856720301, 924.2184413760992, 919.5213995248874, 926.5005779886505, 914.7977730064476, 927.1366580463695, 937.5796937707661, 940.109754106847, 942.626278265076, 941.8996699824485, 938.2184073275863, 945.6036392778208, 944.6226365539031, 942.2622720121734, 948.977215598824, 947.0202825131231, 948.0339336673063, 949.4741995584119, 944.3204611346869, 943.5731111732948, 949.4011488729512, 950.5573605804469, 952.1599352994609, 951.448186167556, 951.4558959724312, 951.351227287748, 954.2002433281591, 955.7253466079704, 954.5712755746104, 952.1565082910885, 955.0714418772612, 956.4342746118599, 953.6003901034949, 959.3240990604239, 960.2863010295382, 960.1282031919371, 959.5841920270335, 959.5303366127541, 961.3916527236025, 962.0671533643166, 962.2584785356926, 962.2149501802331, 960.2813966129332, 961.5767603399563, 962.5481413253948, 964.0361701856499, 963.1160057018884, 963.5542522012921, 963.3609473539111, 964.5927285219597, 965.4126182745406, 964.8870972884301, 965.675879973227, 966.0296785034562, 965.3174779994683, 965.1317566369796, 965.2009131231563, 965.3271777896272, 965.9587926525297, 966.4926683418354, 966.319278315675, 966.1779376045939, 966.2527203923469, 966.6308145458669, 966.2588242704771, 966.8165409058214, 966.7799228524831, 966.1199007833679, 965.9450574310607],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.132199279177063, 1.2846089077111984, 1.5502952296901498, 1.7288472008532645, 1.890944059102581, 2.1162437574382706, 2.0856040817649006, 2.2709408107858313, 11.562355020141503, 65.53612653319492, 122.1849701656588, 302.40679217057004, 400.68629737772267, 447.4641056178937, 487.2197796393852, 512.4711771766735, 538.8346591742287, 620.4664885645363, 619.2087243534553, 653.6311535126654, 674.4734949956531, 701.4043933446251, 707.5356900669495, 730.8882594024684, 766.0038650556169, 775.3103590476545, 796.1106728845584, 805.9817498368844, 817.7851676646983, 853.5104542524537, 868.0360238141244, 880.6766760727531, 902.7992910570119, 903.2479462771561, 896.5476360011997, 907.6637933517947, 909.382450203213, 914.0212814998553, 914.4007429952895, 915.5601154278417, 917.071889470427, 916.5045298717365, 913.3564145109833, 911.8567642577269, 921.9168575404278, 925.2304085934634, 923.2078982232556, 924.7002421799435, 926.865917204612, 927.4720720958505, 928.7545380929672, 929.3087977485185, 930.4955290319807, 931.4624380729911, 931.2431032605381, 932.2354132994611, 931.09029670043, 931.8429704373976, 931.301738381213, 934.6511239254412, 935.0727175760617, 935.7373105000728, 935.1069504325421, 937.4914012986529, 939.6772304542815, 940.1804797723273, 940.4576206196921, 939.709051766667, 939.4245294461424, 939.6524409428034, 941.4569385972658, 942.2022137801392, 942.8259493814164, 942.2086747707544, 943.1613549383013, 943.2093210653778, 943.5271520149186, 944.5443320013551, 945.3879067212953, 946.6602858346381, 946.3518067616886, 947.2149154405552, 948.1017646735527, 948.6873062658908, 948.1833852728638, 948.3592992260991, 948.7917503554183, 948.7723626310981, 949.6923684104687, 950.2147529005979, 950.1390108903722, 950.1648064967658, 950.4116252894011, 950.4435929881615, 950.2033319973808, 950.1576218680889, 949.8343614750324, 950.6052337469877, 950.9165264115521],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.5053247141241584, 0.7236339750102212, 0.5171191908859004, 0.7173752881884862, 0.5976299808343135, 0.6502526872628102, 0.8112044491445817, 1.3284447389056424, 2.215812937828104, 1.5674898162568818, 5.333680691971431, 6.2249425440480115, 13.395918675233332, 46.64986752969206, 118.96704550606313, 236.49294121791596, 311.74553813868243, 440.6976798011614, 666.7637423564773, 752.6910650028949, 788.817344520434, 808.5771891102103, 821.6000586186078, 838.4461166668091, 840.9671162963872, 833.801703271933, 840.5714054986726, 843.6565929519844, 841.932896575097, 844.9094344325553, 846.7299801374772, 864.1782358094271, 875.3879210756313, 869.5290062454111, 870.5214952798772, 869.7640999539149, 862.9947815854381, 866.3178102796987, 863.9688427593513, 873.0836158114596, 879.4773582017283, 878.7380725460388, 877.5463972010467, 879.5379545178574, 881.2630701995039, 882.3521414204097, 879.9822043429168, 874.2684980163855, 881.21497477245, 886.7594647251104, 887.1750830125427, 889.4778037221269, 890.770977641015, 888.5491451788557, 891.0020320343834, 891.7001981990906, 892.0630695005607, 893.888867438708, 899.1179463711366, 898.4356018826837, 891.1752821048813, 894.4750193564073, 894.3194649884867, 897.0529619250648, 900.7836303946765, 900.2588390457845, 900.4457267147862, 901.42134491345, 899.0234805379843, 901.3638389679157, 902.3492661356756, 900.7712621371458, 899.7666416186761, 904.6290894973589, 903.9972671370995, 902.6650055167947, 899.2389231315011, 903.1245386988999, 907.1119077931162, 907.6706017568322, 907.1043331339482, 907.189254305488, 901.2577390252951, 906.2206673004938, 907.1386899519925, 908.9843732128238, 909.8149022145722, 908.0175901574137, 907.795793716572, 911.5003368273142, 911.5414770758764, 907.7542846932091, 910.9704932377143, 913.6330865247877, 913.6330950573341, 914.7011735049522, 913.2534392222856, 913.1572982709755, 914.1409933933129],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 1.1426249418188206, 2.096136699840476, 1.4775556279233335, 2.927313792981249, 3.668014202859377, 9.58450820436169, 20.497885244382022, 40.50988237182137, 69.10124341436175, 79.29519580461952, 92.86484288709802, 118.18451339819015, 136.25665397222934, 161.28369088636214, 183.20617271725632, 193.66453834299185, 203.4603982716532, 216.45920889434663, 225.1843037836735, 239.64040179321668, 256.26413658508307, 256.92530681746535, 266.5494113659687, 274.8149572173804, 276.932713227762, 278.6916606570433, 282.00896295540326, 284.9307488380577, 291.9814791647502, 302.21868286254085, 321.0322539563501, 339.83477023632844, 370.6368445298137, 383.09787343001636, 390.37590493493946, 396.0901335009093, 431.16626798639123, 442.3346755494256, 457.7522084884404, 485.54807896942697, 490.67138834030567, 510.57432303768775, 527.0310629757403, 539.4920685025783, 575.6579229147067, 582.7810564417513, 584.1901867849273, 593.9644622408555, 602.5935412971578, 604.2190741452213, 616.6638975827934, 628.4520301127108, 631.1110512669607, 631.0690881681251, 635.5222639552327, 634.6790701676883, 639.6251698892684, 643.0667177220316, 645.7006203257135, 650.2633244041058, 660.6188377063589, 674.5863296075737, 683.3186081559761, 697.3011298104901, 707.7822124941857, 715.8189810650238, 705.3657424008837, 704.9482738889752, 733.4885134817412, 763.7361604494456, 762.9898921969192, 779.1445551264856, 783.5610867398027, 799.7681969165894, 817.0930565002287, 817.3527487842343, 825.3514948526503, 823.2372784120831, 822.0464301528868, 822.569762394921, 833.274424455321, 831.5766837199167, 833.9484713889645, 842.310802206397, 845.0225230331083, 846.4191937635085, 847.7832805586467, 850.3883476361724, 859.3973008624428, 855.8046223968121, 863.4400015680063, 861.1591758333977, 853.3174468796776, 856.3824934673349, 846.358372028505, 850.3542372282691, 852.9943958806631, 858.9188897777286, 859.5734368193637],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 32.5051176753266, 32.43669665529534, 45.46288478533912, 47.46316295983362, 52.34730426526232, 43.70141286892805, 33.85883512523075, 39.85662625221365, 54.515586206152236, 46.19562640384276, 45.07660129214107, 47.70431178753193, 45.66486312212447, 44.738892406598985, 40.231332093462214, 44.814489772950424, 59.75362112881518, 36.8104393928395, 64.43212243887017, 68.074010442965, 68.75745054787546, 68.0508290100954, 69.06950623690007, 86.42283634000457, 80.91863860723087, 83.7131762076172, 102.97093806074065, 90.01906490591688, 89.32799836566784, 89.54580299561749, 117.23450193400559, 124.2189279817905, 118.14219395324017, 123.62901059708605, 131.1386575570968, 133.47387032062332, 135.16336568700157, 138.53608086458362, 157.52093986846225, 163.29380818715185, 149.50251661299285, 186.8944952742406, 180.40344767784373, 182.12075732600204, 181.6235945316996, 207.94987358602046, 242.3607615582902, 257.12415782284825, 250.73521971141295, 249.31402440219804, 266.8167097128922, 266.3071061104519, 284.2378009067816, 289.84509292708566, 320.70765854507994, 347.7658187806263, 339.3850177516227, 335.9162342648579, 369.919341201526, 372.4287826417546, 378.8452962709191, 406.0087571454263, 427.36149521446924, 446.497545704231, 470.2433118901463, 460.5251950932057, 455.62968053682056, 474.0737559594542, 487.7493999095282, 501.5731394828189, 466.19687022765277, 507.03823248719215, 519.6205345508716, 531.6697259697178, 529.4232516696518, 513.008673747694, 522.3531410657047, 539.6322324799058, 544.354463936977, 567.6619189655947, 555.4642004883608, 537.0364476238655, 576.0723559039003, 600.5909575326895, 585.0158383596216, 579.2583776997994, 590.8483743925473, 592.0747276136269, 595.1975489376001, 604.3225893794, 601.9142054394264, 606.5869818965446, 609.5567488890388, 603.8378211880218, 609.323816488479, 626.050009346513, 622.8024737197584, 623.2183934574638, 650.3550598196016],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 50.245900263344076, 45.0778963024567, 38.19019943251548, 45.7317749173364, 44.05491989309931, 48.205780572334376, 53.91751836089387, 48.828641676115396, 43.63799592866593, 65.93446927168849, 39.83198492792772, 59.245497777753535, 68.09285363190901, 62.20928573419204, 64.67837299001788, 67.60602165762838, 82.13342156056096, 74.52014913980413, 84.28238365919574, 100.11523325908688, 104.3526748430766, 116.54583197249144, 123.73861066834687, 131.1249332684324, 142.49633930479882, 144.92352296573077, 143.8371862270689, 163.7396894442513, 171.98580328815515, 189.74390765487829, 196.62433274075175, 210.11340202775625, 203.51699908422324, 223.49729447529174, 239.9040293227398, 240.97814962114876, 251.71603324455123, 257.27853539844466, 255.22724023842383, 262.15468536217895, 251.98045576230842, 254.1151747239298, 264.2541691334757, 266.7927435606482, 274.20474242226436, 272.9041350774517, 272.78257403573133, 270.05509696098665, 274.9219786644178, 279.1118956662479, 284.95476730214665, 285.279378289132, 290.5779357570074, 292.0353558943403, 296.80394260056124, 288.8816372044452, 286.69043915768106, 289.1186569679785, 296.90230772737715, 296.31650356499256, 296.75910094545674, 291.5299204726781, 275.4362210865786, 294.88544232348283, 294.95112522464746, 299.6303547977377, 291.67977429770093, 292.41467794398045, 301.72445598168105, 300.0579436447609, 296.59363057763375, 302.41566065619514, 309.86606139557745, 304.2308222578866, 304.01884883684176, 300.59812212886544, 294.6583697751449, 295.5779076268073, 294.7660083004713, 302.28968508552515, 301.94097413337596, 297.67260911368453, 298.7734904948239, 296.2355696611074, 301.3661417314905, 307.0425000683838, 308.2193494636355, 307.5446600207578, 303.39905818635975, 311.2421484508199, 303.9669031581963, 304.612785122885, 298.78781623868, 301.29160523214426, 299.8310598019929, 295.67195503158473, 309.59018401096637],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.G.0": {
    "acrobot.swingup": {
      "rewards": [0, 16.86808160528322, 9.481562598921725, 25.019043093722775, 30.96582225874487, 52.371831078008114, 75.75159737929778, 123.28201015759267, 145.27682807106524, 161.30414077926426, 215.67025752495974, 270.58000521823766, 313.24682498931884, 209.33293786799535, 364.45224122047426, 404.0620042419434, 376.0321711838245, 394.3811602379754, 395.2362837219238, 460.05740416307003, 444.95144271731374, 407.12887674331665, 428.8631157684333, 434.79846100330366, 348.27682690080326, 432.9359415698061, 438.8785253392905, 434.97279247283933, 444.53121593624354, 480.46482645552607, 505.2368658065796, 496.6461391101777, 443.7849819946289, 461.8752596507594, 493.45942120224237, 487.88480457305906, 465.7515710750595, 459.13143369540575, 477.3327197265625, 490.0160921096802, 469.4774139404297, 468.0336475276947, 551.9029911041259, 477.3884903717041, 499.66934951782224, 516.7128410339355, 564.8580692887306, 578.7854235076904, 548.7149864196778, 604.6730767059327, 628.5785201263428, 598.6677685546875, 625.3273804855347, 622.3646516418457, 612.4985317993164, 610.5777591705322, 635.8404766082764, 653.7396087646484, 650.2153549957276, 666.5862997436524, 641.1213324737577, 654.7187090460211, 633.0870663833618, 649.4637295150757, 596.0377715301514, 642.8657027435303, 657.4672129440307, 652.4560141181946, 623.3839815330507, 645.7686052703863, 659.9732907104492, 641.7472557640076, 661.3644542503358, 653.9222995048017, 656.3791399383545, 653.4757571411133, 644.3249851989746, 668.5776141357422, 682.6038572692871, 679.6115031433105, 677.8784252929687, 676.4865800476074, 684.0642834472657, 700.1486766052246, 684.3219061279297, 678.8655886840826, 702.4818305969238, 709.8849031066894, 693.7262164306641, 676.1860845947266],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.315, 0.53, 0.9, 1.435, 0.955, 3.15, 5.525, 4.58, 11.3, 20.235, 25.45, 33.475, 33.785, 54.855, 94.58, 60.815, 162.81, 176.315, 175.84, 189.405, 226.44, 234.135, 213.635, 266.95, 323.38, 326.83, 314.565, 288.72, 321.855, 318.66, 312.145, 339.675, 351.31, 384.395, 321.64, 365.955, 357.275, 380.235, 331.735, 338.7, 473.82, 462.33, 366.955, 411.035, 466.43, 455.355, 500.31, 422.915, 528.98, 451.925, 472.03, 494.595, 309.75, 434.175, 601.48, 478.205, 499.025, 552.155, 504.12, 491.885, 529.965, 529.645, 572.46, 578.445, 560.585, 594.96, 504.335, 561.465, 509.1, 600.27, 598.84, 605.36, 595.4, 593.605, 639.265, 642.55, 620.97, 614.325, 622.78, 653.945, 659.34, 651.2, 645.59, 645.02, 634.975, 649.915, 642.535, 672.185, 643.8, 650.26, 668.575, 648.37, 651.145, 647.37, 655.11],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.5882934474997273, 0.604264655768493, 3.235175202827668, 20.266597318781898, 38.39489908477808, 64.01386958702933, 104.53723732948303, 131.54564323425294, 155.12591171264648, 162.30511646270753, 169.334787940979, 197.5258597564697, 210.749397354126, 230.0381261062622, 245.74219451904298, 255.90223922729493, 267.311471862793, 265.3557527923584, 270.019153137207, 274.77047637939455, 292.64134872436523, 312.2061150360107, 311.7395080566406, 327.33397064208987, 328.96421325683593, 336.5771509552002, 336.05393997192385, 346.5262392425537, 351.0089124298096, 352.5158235168457, 352.77135726928714, 350.823642578125, 357.43864990234374, 355.94137466430664, 362.98143539428713, 360.2824613952637, 359.1228344726562, 364.66487533569335, 360.4587460327148, 377.74764373779294, 393.82761001586914, 401.2189677429199, 416.4172998046875, 426.18264114379883, 444.488885345459, 453.93215103149413, 437.80390597105026, 460.2109033203125, 465.47269271850587, 446.47993087768555, 495.04848281860353, 483.259016418457, 507.8163140869141, 513.6047114562988, 526.7751286315918, 517.7798930358887, 538.5769104003906, 512.4654414367676, 516.9487432861329, 548.6160739135743, 521.2125204467774, 545.72673828125, 558.5339602661132, 561.4342013549805, 565.4054800415039, 570.433454284668, 574.7496157836914, 561.5083615112304, 570.3338293457032, 565.0679330444336, 555.9623364257812, 570.5692770385742, 571.6966424560546, 582.3447750854492, 558.3771450805664, 569.5262539672851, 575.0031564331055, 553.9419061279297, 576.0943258666993, 580.494153137207, 579.7634460449219, 580.9271478271485, 583.6130740356446, 592.878454284668, 588.4924890136718, 583.5783563232421, 584.3678500366211, 577.9762005615235, 589.6151803588867, 593.9693054199219, 595.047865600586, 593.6338519287109],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.7801898278587032, 1.050064144434873, 1.2128484872356058, 1.227229337207973, 1.4816408135928214, 1.4370974741876126, 1.5552076939865946, 5.691288101673126, 51.67913843154907, 79.26486549377441, 95.41400867462158, 110.10129341125489, 122.27761463165284, 126.85958854675293, 137.8468497467041, 142.92259857177734, 160.97619087219238, 169.03080070495605, 201.5868482208252, 225.90032508850098, 215.32823127746582, 262.2970442199707, 279.9958155822754, 288.6029877471924, 311.4580894470215, 325.6264404296875, 322.61141693115235, 308.49080711364746, 352.6258831787109, 367.5730679321289, 371.7285186767578, 389.2968283081055, 381.5802062988281, 401.9035987854004, 392.46521850585935, 404.3190980529785, 440.36906143188475, 409.60622909545896, 439.26849975585935, 444.5572434997559, 462.73819427490236, 479.1038363647461, 403.248659362793, 403.81183517456054, 409.6661413574219, 440.03488327026366, 437.28244758605956, 483.2139689636231, 389.0002596282959, 497.1362815856934, 522.4423406219482, 512.7772644042968, 515.1908821105957, 567.4369442749023, 502.6718162536621, 582.6352368164063, 578.88031539917, 586.9764526367187, 561.1621673583984, 595.8639479064941, 603.6937489318848, 611.3471217346191, 645.1081677246094, 636.2761582946778, 646.4762501525879, 659.0112786865234, 656.7049761962891, 657.4510258483887, 655.7465715026856, 666.2014326477051, 690.293014831543, 648.8464114379883, 689.4710659790039, 699.4218092346191, 702.6246627807617, 708.79953125, 705.5719422912598, 704.4025369262695, 712.1872807312012, 714.3131886291504, 713.6956806945801, 716.4392742919922, 717.5548773193359, 721.6434063720703, 718.6161557006836],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.639591144248843, 6.113407508134842, 6.82121495500207, 7.428391280695796, 8.064108146131039, 11.32453224480152, 135.77140365600587, 372.6275238037109, 503.29695404052734, 554.2508047485352, 600.8014965820313, 637.0088073730469, 693.2386645507812, 794.7861376953125, 857.186298828125, 908.6269995117187, 903.4853988647461, 911.2078707885743, 905.1127270507812, 916.3824569702149, 910.4437661743164, 918.0554287719726, 931.3285385131836, 909.3241143798828, 936.7511248779297, 934.3379740905762, 937.4754092407227, 939.7324826049804, 946.6935800170899, 941.6565481567383, 947.8325421142578, 944.5693829345703, 948.4733715820313, 947.9677108764648, 948.6951290893554, 949.9238934326172, 952.8630490112305, 956.0205795288086, 952.8592987060547, 951.3941107177734, 955.0338891601563, 953.8742538452149, 956.4492517089843, 957.5685519409179, 957.1848742675782, 960.8766375732422, 961.2094775390625, 960.054462890625, 958.5835256958007, 960.8250140380859, 962.950570678711, 962.9489105224609, 963.3429879760743, 964.4369131469726, 962.1458541870118, 962.7733456420898, 963.8999783325195, 963.8081521606446, 963.6445767211914, 963.0477127075195, 965.3400274658203, 966.2329016113281, 966.3982077026367, 965.3954525756836, 966.4813830566407, 967.5009762573242, 966.8425454711914, 967.1838720703125, 967.945830078125, 967.9709222412109, 966.5235992431641, 967.2650030517578],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0834418761078268, 1.2693790014460682, 1.7505574429035187, 1.9384382321313023, 1.8784210664778949, 2.301548813432455, 2.0896141785755753, 2.4371948940306902, 2.1050110847875474, 2.6548397808521984, 2.6305817902088164, 245.06206604003907, 360.78946563720706, 430.58392471313476, 460.18741912841796, 494.26661010742185, 514.681781616211, 535.7692510986328, 556.0657589721679, 545.1495188903808, 559.5427635192871, 574.575082397461, 597.2804644775391, 611.3621694946289, 635.410757446289, 655.2349795532226, 668.1111157226562, 669.8368362426758, 775.6322424316406, 837.7688458251953, 905.2541119384765, 908.4228628540039, 868.0739553833008, 923.1373275756836, 924.0018756103516, 923.2376773071289, 920.0777062988282, 924.3185668945313, 929.6372384643555, 921.4036767578125, 926.8906591796875, 930.6887414550781, 930.8801797485352, 922.8383163452148, 932.3453646850586, 931.5415841674804, 936.3923483276367, 938.6571405029297, 939.3827874755859, 941.0368475341797, 941.024006652832, 939.2948397827148, 937.9836895751953, 942.7815560913086, 938.8052478027344, 939.8236361694336, 939.1912277221679, 943.9185836791992, 944.6686840820313, 946.3195642089844, 944.2379806518554, 945.3051663208008, 946.6082489013672, 946.5620809936523, 945.1887866210938, 947.6459344482422, 946.5874700927734, 946.2553106689453, 948.2558605957031, 947.4404754638672, 948.2637899780274, 951.2086532592773, 950.7633819580078, 951.6000244140625, 952.2460125732422, 951.5884503173828, 952.652001953125, 952.1261114501954, 952.4855673217774, 951.9122164916993, 953.7028854370117, 953.6951983642579, 952.1258221435547, 953.1210729980469, 953.3547348022461, 952.8913116455078],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.43076294371813206, 0.4980910233666772, 0.33352525515412706, 0.41911660309828025, 0.5444994770548301, 0.19794994754590473, 0.42902556373763434, 1.1156238225867625, 0.5777657667728724, 0.49289104083517205, 1.013189541834038, 7.69942597961182, 24.396818077948055, 47.21537643244009, 77.15265733424064, 122.26744303186291, 381.2731559029117, 704.7286388577226, 755.1006152301765, 784.1237758082985, 820.9324392917753, 853.5204019165039, 846.7360537886619, 863.8456176376343, 839.5309243839979, 857.8334290385246, 844.0093239343422, 862.6857216618164, 862.6429649253935, 881.8070184326172, 882.7072034430504, 863.7140876372158, 893.0386573791504, 879.8164045119286, 868.6657129836083, 873.0983001321554, 895.1902027633121, 894.8056018066407, 897.3585499572754, 881.4612042060494, 896.0401246452332, 895.73506275177, 897.173371887207, 883.203649579286, 888.6238112449646, 875.5719401546265, 884.4437743139267, 901.4085862129926, 896.1634065008163, 905.9878376197815, 888.9167735391856, 898.6474304962159, 900.9378384399414, 895.2113215965778, 907.9408758544922, 887.0291240692138, 897.3874406380579, 910.6821783447266, 912.5464892578125, 908.0501104736328, 896.079888550043, 913.9542984008789, 909.1409110069275, 901.2781014251709, 906.3029525445402, 899.1894453430176, 913.1275900268555, 907.3554617235809, 909.7734104156494, 914.8384309387206, 903.9395271065086, 908.3828494906426, 911.2122207427025, 904.4261699295043, 911.8275594711304, 902.8304409230686, 910.1840833282471, 903.972677307129, 907.8616382431984, 917.0368830871582, 908.1682868617307, 912.332358313566, 909.7715811507404, 909.5490992546081, 913.247846159935, 920.2647079467773, 914.5812795944939, 912.8593018767237, 905.1594095004652, 916.5487454223633],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.7999716894804135, 1.9309775016885817, 2.864272920254967, 2.1255329818677167, 2.6876532095912533, 5.835337914147391, 20.02700794075788, 37.008675428372925, 61.5546042474327, 58.55035781201121, 94.12266426853354, 120.58724559963555, 116.74929337912351, 154.93748355790686, 168.97792348506655, 211.05470229744913, 263.86140776634215, 260.5748702692986, 281.84645063638686, 292.5713380432129, 302.65370532989505, 308.99917818546294, 328.5785028028488, 415.507305752039, 541.79337474823, 572.0390748691559, 598.6612200784683, 698.7447701454163, 725.1161338424682, 769.911046295166, 762.4211233520508, 776.4307660293579, 794.2061515808106, 783.243610572815, 816.6074166870117, 790.5794793701172, 810.5546551513672, 806.3993953704834, 822.4845220947266, 818.6689223480224, 826.8362226867675, 816.635467224121, 816.6984838867188, 809.1563967895507, 829.9571185302734, 819.6553074645996, 821.0020634460449, 827.2921858215332, 838.2190371704102, 846.0723947143555, 854.4790924072265, 845.1029919433594, 842.3391542053223, 826.1058737182617, 827.3334743499756, 845.5620234680176, 833.0009470367431, 843.9818850708008, 849.9176220703125, 841.3429035949707, 850.1930731201172, 839.430101776123, 845.4494480895996, 857.9513740539551, 837.1531686401368, 853.1927787780762, 836.7115144348145, 839.1598064422608, 850.2835836791992, 859.7381829833985, 847.6194110107422, 863.1376239013672, 861.9900144958497, 859.5330090332031, 862.710859375, 847.0674432373047, 860.0809907531739, 826.233556060791, 862.1823753356933, 865.4683757019043, 865.8258126831055],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 7000000.0, 7250000.0, 7500000.0, 8000000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 38.8134339453841, 24.36886260205978, 44.569415684024186, 34.47968037339081, 59.29851434785425, 33.88690253563728, 73.65821156714115, 44.48668940847945, 53.36425057943248, 54.42955736962418, 44.80209090520271, 38.52587871720331, 89.77633902155947, 37.34854798447729, 86.3327491929224, 90.73559954115322, 109.44620346325155, 86.34276935169618, 92.57242995929855, 101.13006262673036, 119.853386830654, 92.61274429339728, 169.1518886034177, 122.72374907455742, 151.46002011236124, 129.10318097845627, 149.85323334080607, 191.52973911258138, 215.06336548351035, 207.48554752100554, 213.13259277940142, 192.9370570855728, 197.4059370883368, 205.31312570581295, 273.40820973834343, 188.05169065073787, 253.0786269445607, 237.65175382970875, 254.44064006786888, 221.1466618489181, 281.26121606880656, 335.08261862638057, 304.38168441935863, 349.87404738157244, 321.262817016165, 351.2639363461438, 328.7256138572417, 382.77359382650275, 384.45525686679173, 429.47392556381004, 433.8536381028367, 428.57151194308244, 466.87989243311574, 445.5133931685426, 454.99600023281266, 454.3201114891604, 482.7919133547925, 475.6603171006225, 563.5594738786227, 558.9289309727973, 520.7182172608796, 541.398313649359, 553.1737705459141, 600.5891779318031, 498.30052640382723, 585.363308517217, 545.841327696281, 604.9093460815036, 552.6817704914648, 613.7856135906803, 637.3481171658408, 573.1789037236858, 613.4688232442844, 634.9475088753584, 613.1438269495992, 649.9029750053347, 635.5493589039492, 658.2280193638203, 649.3748108705119, 657.483173322706, 678.1915027965184, 636.1389020335894, 671.3779020397144, 679.5270346470911, 693.7393183635984],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20750000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 30.107375375590383, 35.11464816787805, 30.31332036593366, 90.454068853079, 30.160832834817676, 35.12105320556444, 36.87891735475583, 50.24587112514092, 75.69182429656132, 35.21671981925813, 40.70070537961569, 57.93566841036444, 41.603670153368064, 47.02478105223732, 41.7969912804204, 31.84937554084906, 54.78653114897006, 63.165215701251725, 87.297145677238, 97.55110213087136, 95.15493882151237, 104.22700327563527, 134.858775997716, 111.61722030382965, 117.85841452406488, 158.82727565322014, 147.98349740084643, 163.13147900249467, 191.25980306618487, 193.63085589968782, 206.77043416247426, 219.62592960750422, 217.37641884823418, 232.20919096281688, 228.42741573581822, 223.84431205442098, 233.97117141224305, 258.36277126629716, 269.95563084506927, 249.3897649683471, 265.4549163708645, 268.36690291049484, 272.2249413517834, 292.95252560887667, 277.1586426769438, 297.0556401394631, 292.8889358980801, 305.5478244645266, 305.05901466306625, 292.4724773697737, 264.4278353467469, 293.58648430760974, 295.8053107417074, 298.99752502308246, 307.8466247170251, 293.58662396023317, 310.73196050461706, 282.7516366247496, 307.564862865059, 302.03709566575833, 304.924223753341, 289.51091019721196, 286.3703234430945, 273.3133092380135, 296.4711417646746, 280.5599110423991, 302.26940302313886, 279.8114071719545, 307.2279844617228, 292.7002194468955, 318.180785411258, 284.99081079307706, 318.9405268255604, 285.99974349204683, 303.48753423365497, 283.4211229240967, 313.8060691529157],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.G.1": {
    "acrobot.swingup": {
      "rewards": [0, 15.688354701028542, 5.245834477269166, 19.317266406370436, 50.17736444845883, 84.2918621752075, 81.56291006553936, 124.2788690350391, 182.31816960437223, 244.24456427633763, 138.5441073520109, 337.8154438835755, 307.16669492894783, 392.37962372740765, 356.9589673423784, 429.6426939487457, 383.4548019981384, 422.8563325119019, 431.4164769744873, 417.754033241272, 432.05491209596397, 403.2458438491821, 421.0364162445068, 426.6356266765669, 425.4848615437932, 444.46147369384767, 435.16534950256346, 440.2837831878662, 452.3527778625488, 422.61480545043946, 452.379434967041, 445.09737449645996, 432.6897257324308, 496.3194575500488, 493.0022753951047, 487.29787335213274, 494.713916015625, 452.08710414886474, 477.07573610305786, 496.94442131042496, 564.659622039795, 528.3145365905762, 553.8620880317688, 500.91497932434083, 507.07985496520996, 467.39308355497195, 534.6731387287379, 476.89243606567385, 531.6699866485595, 487.07565674170854, 562.591928307414, 580.3307577514648, 581.234595489502, 583.0442337799072, 549.3263375854492, 501.2154753037542, 566.5423760140687, 468.0975958874682, 598.8069650650032, 621.2174798202516, 604.0006147766113, 654.1820168304444, 633.1157640075684, 618.7964401245117, 648.994162902832, 586.1436683654786, 645.5052081298828, 661.0687274169921, 659.8559117126465, 656.1183493041992, 648.4667890930176, 682.5931848144531, 666.4106829833985, 655.1115994262695, 670.1886744689941, 660.3238297653198, 656.1042314529419, 666.837940274477, 698.7481726074219, 657.8876919555664, 686.8375415039062, 671.0081481933594, 667.5995719146731, 667.5452496338214, 693.3951049804688, 700.5401466369628, 686.1356457520352, 660.6956600952149, 666.4864141889801, 695.5162623596192, 680.398962097168, 692.7963557434082, 690.3125802612304, 688.1349126434326],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 1.155, 0.92, 1.58, 2.785, 1.495, 1.39, 3.185, 4.425, 4.565, 13.11, 18.005, 31.92, 33.385, 68.295, 80.01, 152.965, 145.475, 235.435, 273.01, 305.77, 258.37, 287.98, 346.85, 339.84, 285.9, 379.535, 384.175, 373.735, 351.545, 391.495, 399.535, 392.505, 357.595, 466.365, 522.875, 489.47, 460.135, 415.025, 500.975, 536.825, 470.45, 558.655, 555.34, 573.31, 507.175, 558.61, 559.51, 584.27, 595.755, 632.865, 611.185, 630.72, 611.145, 587.895, 638.97, 633.88, 622.365, 621.935, 620.9375, 661.78, 658.485, 648.44, 654.995, 665.43, 670.17, 641.53, 663.5475, 668.56, 672.945, 660.065, 646.33, 655.1, 664.865],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1750000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 4000000.0, 4500000.0, 5000000.0, 5500000.0, 6000000.0, 6500000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9750000.0, 10250000.0, 10750000.0, 11000000.0, 11500000.0, 12000000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.6192030292154231, 5.965914606552688, 19.254024782180785, 115.58939432144165, 193.60051780700684, 194.48814826965332, 216.6214874649048, 248.54315895080566, 263.9102783203125, 304.93491516113284, 334.58669219970704, 341.7090068054199, 343.3205680847168, 362.0902018737793, 362.8748065185547, 396.99300430297853, 408.1832191467285, 416.637765045166, 438.9830093383789, 454.3050845336914, 474.40395263671877, 467.1684587097168, 493.13844909667966, 465.7544226074219, 502.39440063476565, 493.4972351074219, 509.0277444458008, 534.9525242614747, 525.0938151550293, 536.8117276000977, 524.5148867797851, 515.6659402465821, 530.5836531066894, 552.2605032348633, 557.6083181762696, 541.2775999450683, 571.6822128295898, 574.4766064453125, 583.5374456787109, 568.3414942932129, 585.8193420410156, 588.4498733520508, 594.0598797607422, 595.3307110595703, 590.8701324462891, 576.6436096191406, 609.5414511108398, 606.6289801025391, 590.6649264526367, 612.4674880981445, 612.8091146850586, 622.6009994506836, 633.1623449707031, 654.1861724853516, 653.5780291748047, 656.4997857666016, 650.0458673095703, 652.6517788696289, 653.1283117675781, 655.261716003418, 658.5453817749024, 660.4748117065429, 665.7105133056641, 687.749169921875, 680.7385983276367, 692.2873532104492, 694.5440994262696, 692.8222845458985, 700.316537475586, 711.5095712280273, 711.4644653320313, 703.9542608642578, 703.1950695800781, 710.175094909668, 720.7991024780273, 727.0280105590821, 727.0827081298828, 728.719027709961, 722.57533203125, 723.7219296264649, 728.1960195922852, 732.0557443237304, 727.9248031616211],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.787310094293207, 1.0480207703635096, 1.2116786732152105, 1.2242447602935136, 1.3756941461469978, 1.3836128165014088, 1.4925310460850596, 1.5198369054496288, 1.6104608114808798, 3.973445669710636, 45.15976921319962, 109.42253025054931, 115.15941150665283, 139.42391803741455, 155.84349258422853, 182.4674444580078, 207.2109617424011, 215.15076080322265, 201.7839163970947, 255.91707443237306, 268.06783836364747, 269.9084539413452, 298.3832279968262, 310.2276544189453, 323.3679838562012, 313.7582835388184, 349.1832308959961, 355.504679107666, 340.59738372802735, 370.35098068237306, 376.44839797973634, 402.11485527038576, 414.87147705078127, 442.69379638671876, 415.1232055664062, 461.8577114868164, 456.90649337768554, 439.9509902954102, 478.92736526489256, 492.16169540405275, 508.3534271240234, 495.97045028686523, 508.8555255126953, 520.84199508667, 523.7567314147949, 511.51301284790037, 522.499220123291, 505.85751602172854, 532.5592872619629, 529.2880267333984, 544.4573510742188, 529.8006881713867, 526.9427755737305, 511.48535400390625, 555.0499320983887, 565.4848196411133, 566.3261923217774, 565.7926396179199, 585.5254870605469, 567.8957971191406, 577.2804118347168, 604.6813287353516, 589.0621284484863, 611.4513162231445, 596.4799798583985, 601.2873573303223, 605.7588540649414, 631.92650390625, 638.4023428344726, 654.6692745971679, 660.8906936645508, 651.9357717895508, 650.8528839111328, 650.8638681030274, 664.9166717529297, 676.4827755737305, 672.6491647338867, 673.1530859375, 674.5852212524414, 676.4319662475586, 676.952734375, 680.6690084838867, 685.4877850341796, 687.052028503418, 672.3481750488281, 688.9150326538086, 696.0914108276368, 697.5745068359375, 702.864326171875, 704.4137771606445, 701.2824594116211],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.585566516374238, 5.763597830608487, 6.5364852002263065, 6.349547195732594, 6.9298198582232, 9.936667993068696, 292.30716537475587, 410.657042388916, 539.9985942077636, 575.3926393127441, 616.359696559906, 731.494638671875, 824.3501361083985, 885.4897994995117, 898.7520599365234, 913.360251159668, 908.1977505493164, 881.3999304199219, 917.1588345336914, 904.2481616210938, 927.1044073486328, 934.3518484497071, 929.9993960571289, 919.5222836303711, 933.8052236938477, 915.6790957641601, 943.8785571289062, 933.9071301269531, 943.6979458618164, 923.8416326904297, 938.4433972167968, 936.5727062988282, 941.1340975952148, 936.2544458007812, 944.9581781005859, 943.0211578369141, 922.0620458984375, 940.6975244140624, 948.1771286010742, 945.3658834838867, 951.184835510254, 938.6428451538086, 952.581145324707, 946.046298828125, 936.6118087768555, 946.6155252075196, 950.148070678711, 951.3649963378906, 955.7661450195312, 956.2397763061523, 951.683200378418, 953.8638708496094, 955.9360794067383, 958.5206896972657, 947.5110974121094, 958.43244140625, 958.3607196044921, 957.671862487793, 958.1767001342773, 963.0335464477539, 961.4240829467774, 962.0732791137696, 961.5139297485351, 963.8326293945313, 961.4310153198243, 965.6312756347656, 962.8855404663086, 965.0477261352539, 966.4149725341797, 965.8993368530273, 965.8075561523438, 966.1073590087891, 963.2312030029296, 964.5963522338867, 965.4129067993164, 965.4402017211914, 966.2140896606445, 965.1534005737304, 967.0379052734374, 966.1565618896484, 966.784430847168, 966.5491546630859, 965.3837124633789],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.2204712589178235, 1.3522900004032998, 1.429444779753685, 1.717309260647744, 1.8843613930419087, 2.342298415834084, 2.1537470235303044, 2.8413799602910874, 4.736091130077839, 266.141474609375, 379.48417419433594, 478.74900970458987, 533.2630210876465, 738.729267578125, 703.4054696655273, 802.714743347168, 831.6044198608398, 873.1676488494873, 840.3552056884765, 881.8073690795899, 866.7941217041016, 877.6238946533203, 892.9491049194336, 901.6029330444336, 892.3048706054688, 900.199856262207, 901.2107922363281, 901.9794607543945, 904.9358569335938, 905.871833190918, 905.4287924194336, 910.2824383544922, 900.7249423217773, 907.1173272705078, 921.4693026733398, 920.9602133178711, 917.5822442626953, 923.2411581420898, 921.7201751708984, 921.4244793701172, 922.9861611938477, 921.5428442382813, 930.1273760986328, 928.4217910766602, 925.1779513549805, 928.8161221313477, 930.699314880371, 930.606930847168, 934.6416592407227, 939.1990805053711, 938.9835028076172, 934.9685165405274, 933.9846124267578, 939.1270156860352, 940.9814431762695, 939.0045190429687, 942.5706497192383, 944.1353509521484, 944.3569580078125, 945.845950012207, 945.7559317016602, 943.8884020996094, 947.9717327880859, 949.5992953491211, 947.9364782714844, 948.2728228759765, 947.8629483032227, 947.9571896362305, 949.0187689208984, 948.5315710449219, 949.3504669189454, 948.8437438964844, 950.563076171875, 949.1908633422852, 947.7852249145508, 949.5467218017578, 950.102353515625],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.574167143773104, 1.2135131598359772, 0.8428958115358155, 1.158425713607549, 0.8463214213115973, 0.8243551170498687, 1.1794066929540608, 0.6368660417865821, 1.853824519725124, 0.7950128611503768, 3.225839140466336, 7.301069850591977, 18.275539240227474, 36.639597001259524, 40.613318396217636, 92.39392911816113, 190.31365727547183, 490.4769953171383, 680.6571758976852, 773.6494656848907, 790.8116698169708, 818.6903604545445, 811.1825258648396, 792.6218823160708, 837.0410702794258, 838.2593626475334, 819.4324788779596, 802.5600589752197, 879.1550674438477, 865.4830282354355, 848.5729011583328, 832.8361346691847, 844.0645757608861, 870.5620972796529, 851.8462663354305, 862.2716865158081, 855.8547171234339, 852.6799571435527, 857.7670418548583, 864.239420706369, 875.5573584268385, 854.5656352496147, 881.8750974142552, 867.4363874626159, 873.9663326419145, 876.0388623275235, 872.2124462753534, 885.9871523284912, 888.6080114746094, 892.2691827392578, 894.1055337822437, 889.889627380371, 895.157059340477, 872.3862783244672, 886.7110129261017, 906.9281747436523, 896.593240661621, 889.7735950509552, 887.1133930969238, 899.7419665336608, 897.2901022338867, 898.4463822174072, 900.1806803278625, 901.7929557800293, 887.5602063179016, 898.0432816719264, 900.9940885925294, 903.790078125, 915.4613165283204, 888.1457547722757, 901.6823028564453, 911.1306045532226, 906.4873500823975, 899.0129053600133, 902.9410819500685, 910.0203275287151, 904.3639100170135, 898.6357317682636, 914.189807434082, 900.9421772098541, 914.7754924011231, 910.0399710226059, 911.7543779850006],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.42120546126240954, 1.230904340236432, 0.8703286671439602, 4.608566735101822, 4.330506588246859, 12.904911212864222, 9.692004915383832, 15.962889967729065, 39.989693935976206, 61.418365546153275, 74.5604647903265, 102.76931165122019, 138.898777280937, 154.93264154583034, 171.08196043489454, 183.3517759824903, 193.64934238540008, 212.20695018098453, 234.08254137992859, 231.87654830505525, 250.97579754403327, 257.8306580251252, 278.4224878692627, 281.798705663681, 277.6344465637207, 282.2547574806213, 280.94962524414063, 280.83743728637694, 285.00786769866943, 279.54088805407287, 281.4881526470184, 284.4145381164551, 288.40717016220094, 291.21489463806154, 291.4352450942993, 289.4389215660095, 288.2243111991882, 294.25140998840334, 295.86992309570314, 292.62917346954345, 305.9430834960938, 305.78600929260256, 308.6034754943848, 313.9374471282959, 307.99413551330565, 330.3730882263184, 366.23739395141604, 375.41861099243164, 411.13948425292966, 447.2360327911377, 465.5394221496582, 464.9059260177612, 548.137190246582, 616.9855601501465, 616.8971511840821, 658.1516263580322, 663.7617391204834, 727.8965048217774, 757.4466243743897, 768.4509176635743, 776.4964379882813, 785.4772320556641, 781.4774090576171, 783.5725589752197, 803.857534866333, 807.8292095184327, 847.8874676513672, 829.3793631744385, 814.3240242767334, 829.9571009445191, 850.5344488525391, 847.108291015625, 864.093224029541, 844.1608675003051, 856.2073413085938, 855.7183821105957, 849.6597944641113, 834.4314549255371, 858.4519124603271, 851.5317543029785],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6500000.0, 7000000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 24.34807702023246, 53.734034891509076, 23.336212657614805, 49.487391373932695, 64.53077822392459, 29.891129231891497, 28.103295714282595, 43.77307925217079, 48.832970439083674, 49.17981957703237, 34.76682413958375, 29.81971497806121, 47.00954675744953, 49.697164971484746, 29.536334603898396, 19.48030233677085, 53.53031489109288, 44.72161627123667, 18.99092562224581, 29.85756272719371, 24.008525709881063, 64.44093179816709, 63.544013572589954, 68.57846910667108, 35.5069311147965, 24.696971182623543, 24.769827728136047, 59.534092640431446, 66.27819164057317, 37.07684019480372, 33.782112972625946, 45.06505575711839, 69.76450353062799, 93.13716047906019, 66.48696905789978, 71.47251506223304, 95.06431670207334, 131.0557809673543, 132.06747753013187, 108.89940701933793, 132.3768387680962, 140.2949261453931, 139.98064855411923, 179.93701117760418, 148.34932292458288, 153.15770148682, 214.22903367488635, 239.97631215404843, 226.34329437130197, 307.79675147092144, 291.86506637409707, 274.0926630379556, 289.08532605260024, 322.37593278334055, 309.97346592913186, 290.2466303991616, 394.36097121741324, 424.8909559655408, 437.1284464414883, 448.240709173424, 413.685697303907, 439.074520122117, 432.70081015484027, 500.67856150197986, 482.49726236633114, 516.3698161423566, 543.17250858335, 538.7782487929544, 512.5136781431445, 517.6583875921427, 505.46029707127303, 555.2244798034038, 544.1370312977208, 575.3630614321132, 591.4156697289104, 544.7376838794636, 590.3606129697456, 628.6657041635176, 584.5146690025034, 587.9127752231965, 596.1197768829156, 610.7068115810231, 587.528166328076, 626.8394713001256, 597.7439096476081, 631.4643176940523, 604.1986376546282, 619.351877128693, 632.7314928398471, 615.7722253695465, 616.1310933100264, 673.7171789260227],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 65.27812655407129, 51.73444366435968, 39.90846446922393, 25.36622405890893, 51.48339028222332, 47.1487686950305, 53.39129576101705, 39.88421167334943, 78.16482500837657, 49.981380493664126, 77.69434597632852, 91.80716316185088, 91.16774594722416, 81.06919173959496, 147.89469706185497, 110.40197970772438, 111.97817391816614, 151.96831977019164, 128.82071928124117, 139.91838546683238, 146.3215783245891, 159.96572825018035, 183.05714249314894, 176.66978787899816, 172.82541965132134, 211.36896871234916, 201.85611093160554, 213.8793226185644, 223.56106479225215, 201.96673579304974, 247.62773110018082, 244.6969827965762, 273.8327683046775, 252.52259806372425, 266.6023103411862, 241.8008610828266, 251.3464434225337, 251.82969844165092, 282.27891483365687, 254.89514241242898, 258.9016599177805, 260.54255363359954, 262.50702186822264, 262.86520823803255, 286.4964075108925, 282.093946435541, 295.98823794905627, 277.04389355938036, 307.5043500695197, 272.5453727496085, 287.24249181325035, 293.0168506672133, 282.8529680194704, 285.92542570371387, 280.74437057702926, 264.336822153553, 298.3270003036833, 272.77033678979933, 282.7671022057793, 262.7703440427358, 296.0750959715326, 292.5835360010405, 290.6177442213631, 302.1691193651736, 310.62706507524393, 286.1612385839055, 288.147672469848, 293.50280003765124, 276.4154427899986, 278.40582586790845, 282.08965556750866, 309.2430679476351, 307.59608498594497, 303.8910192915987, 296.36657497118694, 286.0788384608757, 298.3992518108964, 305.05940011073454, 319.1106536248208, 283.1736505889132, 312.77644366690356, 275.2739671943574, 289.9567603510371, 311.7574393937201, 302.0801586514285, 291.41541806556046, 278.9582254232826],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.G.2": {
    "acrobot.swingup": {
      "rewards": [0, 13.17369356717456, 8.298198842376204, 12.93892886611934, 29.3027963460492, 79.49307645432422, 172.67576735360547, 238.78384126957505, 110.21814541321248, 316.9066306968778, 361.1325130351633, 362.2367443149537, 402.7738358390704, 395.01769115537405, 404.38337912339716, 441.6370138248429, 441.3019979702309, 447.62925718814137, 440.3519996888377, 442.5724403744936, 411.6824428025447, 441.0861988005787, 441.2344639587402, 468.83446716308595, 475.170530090332, 442.4324425506592, 476.9107853913307, 434.24938205718996, 420.346897354126, 459.921637134552, 480.3971807098389, 480.39417282104495, 479.1293901443481, 543.3321705102921, 486.09016654968264, 487.67012519836425, 487.1123509979248, 525.0298611002788, 473.6429916141182, 591.727043762207, 503.4263024221733, 597.397654953003, 481.9502727890015, 503.67743000984194, 509.33614364624026, 600.3353949737549, 491.7500076246634, 589.0436511262878, 466.2952742767334, 563.7165477365628, 599.9257041931153, 631.1532020950317, 571.7102700794488, 625.8401821268163, 608.1190367126464, 609.8698679351807, 600.627149810791, 651.3655293273926, 609.9755011749268, 671.1893952178955, 639.6390669250488, 636.4109059906006, 666.6434283447265, 620.4460325094578, 649.7111857605901, 658.6023236083985, 659.753985748291, 649.008273010256, 674.0552445602417, 666.2668069344759, 675.248606414795, 644.8147682189941, 676.6527304458618, 671.9618033599853, 663.3460951232925, 671.0966361999511, 682.2324243927002, 692.1743789672852, 678.3032214280555, 695.9569068145472, 668.2501810455325, 685.217038269043, 674.4509305106756, 698.2315838623047, 707.9139624023437, 679.646932144165, 689.425665435791, 688.858772277832, 690.7403022003174, 691.3457580566406],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8500000.0, 8750000.0, 9000000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.86, 0.245, 1.33, 1.625, 1.3, 3.365, 4.4, 5.005, 5.15, 8.765, 17.23, 31.905, 31.98, 49.78, 46.48, 62.26, 66.965, 42.37, 56.04, 43.89, 102.205, 192.335, 197.78, 134.52, 183.91, 255.09, 202.07, 252.99, 211.66, 228.375, 330.755, 258.795, 280.025, 363.06, 380.83, 381.26, 271.845, 344.495, 327.42, 402.4, 359.645, 461.355, 267.29, 341.035, 414.825, 477.86, 371.575, 459.535, 390.445, 365.72, 415.865, 515.325, 403.34, 469.295, 381.59, 493.685, 517.98, 421.885, 508.63, 482.2, 510.825, 586.965, 527.83, 592.73, 484.145, 618.935],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.42018966867792185, 1.302059113562209, 7.049077398435602, 47.48629278182983, 201.6780994987488, 248.98839706420898, 288.8354064178467, 305.4647984313965, 341.6439036560059, 363.0875746154785, 398.2540367126465, 414.11189682006835, 442.2964395904541, 499.17019302368163, 487.41036010742187, 508.86945587158203, 529.2198719787598, 535.4699624633789, 546.7736206054688, 532.402802886963, 549.416226196289, 559.0797079467774, 553.754186706543, 543.894818725586, 552.0463192749023, 570.3254995727539, 565.3727932739258, 577.2929266357422, 582.4418856811524, 580.2636074829102, 574.2162802124024, 580.9558822631836, 587.1247674560547, 589.2711413574219, 576.73283203125, 588.0628158569336, 590.6387854003906, 594.6620190429687, 590.0942053222657, 599.6616674804687, 604.336086730957, 593.739702758789, 596.7430526733399, 592.9865844726562, 596.5819515991211, 602.7273968505859, 601.9573959350586, 601.4655862426757, 602.9930081176758, 603.0065774536133, 604.3892520141602, 604.8404016113282, 616.6120495605469, 607.9587411499024, 622.6488079833985, 621.6055438232422, 626.9768667602539, 630.1527896118164, 623.7831091308594, 618.2571282958984, 635.2927755737305, 634.0586938476563, 626.813943786621, 632.521079711914, 626.5171185302735, 644.953786315918, 642.1310537719727, 633.5294122314453, 636.6061053466797, 645.9097183227539, 650.3754861450195, 653.2445193481445, 648.573139038086, 645.8308731079102, 654.220920715332, 651.3299725341797, 658.5635958862305, 659.153099975586, 661.1654205322266, 663.6318441772461, 667.6034405517578, 666.1919638061523, 662.5914190673828, 663.354775390625, 663.2949468994141, 661.2803814697265],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.7938373053818941, 1.0329156795889138, 1.1701267805695534, 1.1912181396409869, 1.2483711324445903, 1.333606019280851, 1.4791910731419922, 16.940656969547273, 68.69914840698242, 100.67796321868896, 117.06160202026368, 129.82222553253175, 142.89519344329835, 166.60513389587402, 194.71854804992677, 224.70936515808106, 277.3638745880127, 308.9716571044922, 329.9381922912598, 322.5046522521973, 314.56576515197753, 391.44364517211915, 405.3120684814453, 416.33510528564454, 384.5539617919922, 418.8541091918945, 395.7308226013184, 400.65217681884764, 447.86755783081054, 387.644592590332, 490.6153392028809, 511.2460467529297, 513.4139880371093, 476.5877131652832, 523.6927282714844, 530.076268005371, 548.0410876464844, 548.7609852600098, 559.2128631591797, 476.0433944702148, 572.1320782470704, 556.6926829528809, 577.7490194702149, 571.5945008850098, 596.6270744323731, 563.0195133972168, 608.9077206420899, 610.0777407836914, 615.8991314697265, 555.7721746826172, 618.6105209350586, 621.8974356079102, 612.8770790100098, 645.6876086425781, 644.4131085205078, 654.0726522827149, 621.9319241333008, 655.9743405151368, 661.8486264038086, 644.7953082275391, 666.6966693115235, 672.3492495727539, 671.6082287597657, 677.4513339233398, 677.4680523681641, 688.451884765625, 677.3094424438476, 695.6543737792969, 700.7098342895508, 698.7471014404297, 702.6182553100585, 717.1367404174805, 704.4013244628907, 714.9726358032226, 721.7710159301757, 721.6132070922852, 723.5555575561524, 729.6971752929687, 724.6429653930664, 724.1667822265625, 738.4430676269532, 736.6164193725585, 729.9147943115235, 735.388203125, 739.9257238769532, 741.1696621704101, 742.2850268554688, 745.8301260375977, 746.5401858520507, 747.932992553711, 749.8814447021484, 749.1295175170899, 749.066801147461, 751.1526510620117, 747.8621810913086, 750.4474645996094, 750.0849792480469],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.44072443779558, 5.9165646280348305, 7.039993466734886, 6.9631657025963065, 8.2708553481102, 64.82818042993546, 444.0537677001953, 518.4174810791015, 550.1729510498047, 641.7968002319336, 714.18896484375, 823.4375756835938, 830.1835968017579, 860.7968548583984, 805.5837649536132, 864.4874420166016, 891.004243774414, 847.6590713500976, 922.809407043457, 924.5878582763672, 926.2969607543945, 910.2008529663086, 924.2419183349609, 912.7518075561524, 923.8849371337891, 871.3648602294921, 936.9431927490234, 937.5509271240235, 942.0791177368164, 945.6142810058594, 951.653203125, 929.6429663085937, 947.1951437377929, 954.1355133056641, 947.6303616333008, 935.126174621582, 939.6736041259766, 952.5731143188476, 950.1834735107421, 949.345968322754, 947.8945428466797, 952.6643176269531, 956.7075228881836, 956.7995275878907, 944.895551147461, 954.090260925293, 953.3918887329102, 961.4669302368164, 960.4280300903321, 960.7754745483398, 962.6903384399415, 964.200073852539, 961.1260610961914, 954.751495666504, 962.8628701782227, 965.5322128295899, 963.3777651977539, 962.312258605957, 964.9557049560547, 967.2729968261718, 965.1066873168945, 965.8030459594727, 966.3945739746093, 964.7565509033203, 965.9555053710938, 965.6561978149414, 964.2014706420898, 966.0603366088867, 966.6971337890625, 965.6982540893555, 965.9287731933593, 966.1777700805665, 965.1370657348633, 964.2099890136719, 966.1062268066406, 965.1828833007812, 964.982515258789],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0924742709565907, 1.231022594096139, 1.439689785754308, 1.5203710787929594, 1.8899402392283082, 1.8149499692022801, 2.218820976242423, 2.4751913917437194, 131.2797035598755, 317.37902236938476, 406.3047480964661, 468.730534362793, 502.3706869506836, 528.898872833252, 548.9828047180176, 564.673620147705, 594.9403909301758, 595.9028451538086, 613.3590155029297, 633.1057507324218, 659.8923826599121, 671.5321071624755, 744.508688659668, 789.5577221679688, 811.0584774780274, 863.3381906127929, 864.9002905273437, 888.3490237426757, 896.2896102905273, 878.1341662597656, 890.5045770263672, 909.2196728515624, 914.3748815917969, 910.0189297485351, 905.1251232910156, 896.9580038452149, 916.2175720214843, 917.5331488037109, 914.3268511962891, 918.5166967773438, 920.0715319824219, 893.7448382568359, 916.2719766235351, 923.682586364746, 928.2450759887695, 922.9217166137695, 927.6585668945313, 928.2398532104493, 927.6382971191406, 929.1911697387695, 931.8131338500976, 928.4290173339843, 922.1084683227539, 929.6264953613281, 929.185915222168, 934.712907409668, 937.3935610961914, 934.5186141967773, 938.6819180297852, 937.0316192626954, 936.8858078002929, 937.4244845581055, 939.8990002441407, 939.63041015625, 941.1987866210937, 941.2238717651367, 942.3224710083008, 939.4351110839843, 939.8696142578125, 943.4529309082031, 940.8930868530274, 946.2247186279296, 946.9745074462891, 947.3754800415039, 946.4166702270508, 945.2482186889648, 945.8578405761718, 945.2042486572266, 946.461630859375, 946.6543911743164, 948.182649230957, 949.659762878418, 949.3167636108399, 948.9468371582032, 948.4431628417968, 947.6678454589844, 948.9663739013672, 947.662063293457, 949.1986508178711, 950.366171875],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.5067003710702654, 0.4686064568328699, 0.3696004028673694, 0.5802392508332559, 0.4083229199335268, 0.9485272387375128, 0.7249605201896074, 4.6624360007135754, 2.835510856422209, 13.51897498313866, 22.973579270508235, 81.22814091273862, 251.24291854184295, 584.6190140858049, 716.8531936212864, 759.7585041996659, 833.1999628949166, 838.0079067087173, 849.5836007499695, 847.1620320845134, 839.4036740660667, 849.0197259277105, 863.7074753414839, 847.6190178871154, 858.8591242694855, 825.4777608092082, 854.0074768535746, 855.7006070149364, 885.0517572021485, 867.4531185182929, 865.4684056138992, 887.7507588329588, 882.8175333404541, 872.8116659796237, 884.2832501983643, 843.9904767990115, 868.6244722449779, 884.2649385551224, 881.3428942871094, 896.2591186523438, 889.8146671271325, 891.9570241904258, 884.0775966835022, 881.3424746704102, 878.0152184658032, 890.3585372924805, 900.2089120483398, 890.2917101883888, 898.7683432006836, 890.9199231696128, 901.7128314208984, 901.4246504569054, 880.3513775468617, 888.5858530107886, 893.7710002693534, 898.4430549055338, 908.9749714660644, 883.7330065608024, 906.2031902295352, 893.3645211029053, 891.294409790039, 889.1229304143786, 909.6717782592773, 902.9610453814269, 898.4526287841796, 904.3405158042908, 906.1206288146973, 897.1225593036413, 899.5690542602539, 902.5794650268555, 902.4055660302937, 903.3211826324463, 890.5638967590173, 911.6148657226563, 910.9780764770508, 910.0456190930307, 900.9484859741107, 908.1099832129479, 908.3163815307618, 907.554870223999, 910.425870513916, 910.0336845016479, 913.8255276489258, 910.2826713126898, 914.6167794799804, 920.4309335327148, 912.2671780395508, 906.7976146697998, 921.1831460571289, 918.1047409057617, 917.5883383178711, 921.8506176757812, 910.8557627230882],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 2.2017198685586488, 3.149487267069442, 0.6481116833384035, 2.5295990501906775, 3.110710402798809, 8.74005982799007, 28.17791056595437, 64.28213076226899, 117.29110919026232, 145.4977503615233, 185.7174874708816, 189.50928857530545, 226.16715571153108, 252.56176624342208, 255.9411336704716, 257.6565000104904, 268.2698441314697, 273.2986417388916, 274.45454935073855, 281.502846288681, 286.7869498443604, 287.9954089355469, 286.29746406555176, 286.20061237335204, 285.7567205810547, 292.6558798217773, 287.4902808380127, 294.7869966125488, 300.09755432128907, 297.4349854278564, 308.22888916015626, 319.2843342590332, 325.0478480529785, 341.753327255249, 408.3646813201904, 411.2751496887207, 490.2494063568115, 510.0752940750122, 553.0862092590332, 655.0390558624267, 666.0113800048828, 682.0214661407471, 713.1370933532714, 700.6942121124267, 731.3532638549805, 765.0917720031738, 781.314686217308, 784.0413304138184, 789.502035446167, 782.6485437011719, 795.6943130493164, 807.1985597229004, 821.7030331420898, 827.6059479522705, 827.3183282470703, 829.6157786560059, 841.2569649505615, 823.0210292053223, 828.2691881561279, 831.5645782470704, 833.94359375, 838.6280892562867, 847.6127854919433, 857.9211260986328, 835.5885384750367, 852.7351313781738, 841.9017114257813, 839.2319341278076, 867.642827758789, 841.3164237976074, 855.2952182006836, 868.3363087463379, 866.1917311096191, 867.2954962158203, 867.1295692443848, 857.4982528686523, 870.5882899475098, 862.7324348449707, 862.0655860900879, 847.2119410705567, 861.1308540344238, 862.225945892334],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 34.52849308414713, 19.64367012828013, 69.09426644315995, 54.81520453570845, 48.926659954847146, 43.39583726577495, 24.561422851086885, 53.75917571532746, 39.73595317401747, 62.69946394348188, 34.49852653814046, 24.64572614846069, 44.44172027175068, 61.92752439466601, 45.98774769801523, 56.99610337030659, 70.64584743709706, 87.94766418258864, 89.4666543768051, 93.59215736269289, 61.66457764571084, 94.08703980551938, 106.6896012201832, 92.42323060553612, 153.25967268395917, 115.65673948067861, 124.92014200247189, 142.1734916964703, 116.79429471546871, 143.0331715964482, 175.98663418397052, 120.44085982727307, 184.4041916836529, 180.1877439354, 189.81314283877015, 194.8286677755508, 300.3991976160144, 252.07305269754946, 279.02409906721965, 237.59707795393675, 244.35128503351763, 277.39781781378684, 326.05104208256904, 281.4594837918957, 332.2255996182029, 358.2190959244827, 391.11589628727677, 367.6550830212101, 383.4704163072857, 406.6703019925019, 398.9865809505911, 406.64301264378895, 447.6949601180445, 420.75110808752737, 401.6026076971289, 425.8678359024036, 488.0753848321697, 475.0225593933767, 456.85174906475214, 441.58293258120875, 433.7853054155735, 528.9042949453135, 497.18757700845975, 471.1852231495995, 522.4182013405649, 551.9863422420867, 532.8919770241621, 529.4690978460902, 540.8734896929429, 548.4845040989608, 540.4763559465556, 542.9310922426464, 545.0358535070673, 574.2996382267754, 575.0059720423061, 566.2805569543285, 608.7287857141633],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 55.28494781600861, 38.20526620022108, 30.400005183164396, 68.725596887189, 55.32046391532176, 80.8972312129318, 30.104696144795287, 53.695030789941555, 30.48775526067321, 60.14522154985892, 56.93279707416708, 52.79019364995283, 68.04456133099718, 68.1220209222656, 74.28544625891874, 85.58856559694486, 85.8923359177529, 104.17611362077976, 131.6264375241174, 124.08640383539874, 222.91009776860625, 252.51790236118347, 250.6478910802706, 266.7089102231941, 275.1783300433442, 282.37978469184895, 280.53662539322767, 295.43930879780373, 275.96153837658983, 314.13710788624593, 287.39433014263375, 301.51500654268, 291.1404171650144, 299.37439311554505, 309.59048788221304, 299.06401250778595, 305.6089798322404, 305.7797501281261, 302.57382312654704, 301.6918629063922, 275.7567796402753, 300.96194843254665, 299.325407215126, 301.3249795809211, 295.52575582046467, 294.69039419663625, 327.7664548565836, 298.56952656281203, 323.39976680517634, 301.3705463898727, 299.47972177415244, 323.7711685583306, 315.1563210999747, 322.12106591319997, 303.9805068878515, 320.30040332066784, 317.17299836746395, 325.08429807041034, 300.51737727567087, 309.00003782050334, 297.64855062116914, 332.30722993851106, 316.21828325771446, 314.80556887733604, 300.92402855301066, 327.31271335783873, 332.2531742996081, 311.77942273489384, 292.6673327381232, 310.683201443964, 338.4058980705262],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 7250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.20SP": {
    "humanoid.run": {
      "rewards": [0, 0.8141927572787513, 0.8393989168212163, 1.0119147078234643, 1.2385704896506549, 3.8149700274623624, 30.343521211371694, 61.22315456590801, 89.42917461697651, 107.496729327352, 126.5963089259147, 145.07826888992, 167.32693619207004, 191.72378003338545, 219.6730175880701, 250.74263502272595, 276.95367080599755, 297.3540626880701, 310.37049800928344, 321.7270597466861, 335.6109964255029, 342.8317672857118, 338.92684625668466, 372.3203932928023, 392.75519883610554, 402.7631797247813, 406.40916794550276, 406.6249038698973, 423.53181385754516, 448.72825823085964, 463.8949697278037, 474.43611978333473, 477.3801432287925, 473.7126254617165, 476.8333568928204, 477.9384343165141, 483.87563731748105, 502.61581119321687, 502.27722994403655, 513.474008647078, 522.3092361558218, 525.9033072517578, 531.4084305669912, 539.95815615112, 547.0566655353867, 552.3676032148958, 557.924075928046, 554.0064852359224, 561.7511518166929, 561.2976170306187, 576.0266811423327, 583.8824350098449, 583.5266600460128, 584.2557874787217, 584.3614890473832, 583.7826957021363, 610.844981565827, 612.9902320191658, 614.9781278051697, 619.8627800079277, 627.203333714203, 632.7288852786861, 635.3385751445626, 643.4459562588305, 651.6061329045936, 659.3490402907087, 659.031125642227, 659.8919098932926, 662.0749818059828, 662.7608627016967, 663.3305026338458, 663.4668439893024, 672.516011190444, 668.5188330915297, 676.2402779211393, 683.781614485338, 690.232594267201, 692.0940653832203, 697.6363756200888, 703.1015536361461, 704.1110589704107, 702.7512345274116, 709.5799619221127, 711.8473459228259, 717.09038860387, 718.8388570362365, 720.7592287583492, 719.7354322651543, 720.9572277171068, 721.2798001441599, 723.399830232251, 727.0262286183746, 731.3335633155722, 733.4522572577051, 734.9986265291841, 736.7068374238403, 736.0996708387515, 738.7326057838119, 739.0287265766334, 738.9156519176227, 738.0860513393168],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.20SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.785411302947905, 0.8270120787713676, 1.0324115875549613, 1.363726215362549, 2.517150990664959, 47.89187940835953, 83.01452206052839, 113.12633563995361, 144.96713064536453, 175.5933683013916, 219.66706764221192, 259.0719784736633, 279.39107513427734, 320.5994772338867, 356.18112609863283, 357.5708140563965, 381.0623371887207, 370.00904258489606, 404.97073165893556, 432.57243560791017, 487.64578842163087, 505.74415939331055, 515.4283421325683, 527.4865518188476, 517.9283403015137, 546.7750411987305, 541.8608493041992, 554.5031916809082, 538.003482208252, 542.5843388366699, 530.6546131896972, 600.7626022338867, 573.1019244384765, 595.820961151123, 613.9350161743164, 627.1406219482421, 617.6292716979981, 633.917564239502, 652.2884286499024, 646.8784986877441, 666.4499740600586, 664.586883239746, 677.9587274169921, 657.818376159668, 697.2951846313476, 703.7511874389648, 678.7445956420898, 672.8887619018554, 660.4121124368907, 697.2240727365017, 725.2677661132813, 715.3928836059571, 732.7984280395508, 738.0220834350586, 727.3020034790039, 739.3350335693359, 767.8892620849609, 769.8859585571289, 773.7848400878906, 770.6737759399414, 769.5684878540039, 767.9663659667968, 774.7504446411133, 773.219501953125, 777.059412536621, 779.5186251831054, 785.5371890258789, 786.1332461547852, 789.689613647461, 793.4461413574219, 793.4289785766601, 794.9415057373047, 799.2298617553711, 801.9942828369141, 803.4676876831055, 803.6765606689453, 804.7022424316406, 805.9104095458985, 808.8638189697266, 814.0548403930665, 815.3697109985352, 813.6558609008789, 814.8875494384765],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 23750000.0, 24250000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.20SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.8214898613467813, 1.033156838938594, 1.143272953890264, 1.3005674648284913, 6.513272628188133, 25.103453664779664, 53.59236276626587, 73.82229721933604, 96.30919536590577, 111.11389366149902, 126.38996520996093, 143.98936431884766, 184.17387809753419, 220.38812034606934, 250.7868042755127, 271.90563331604005, 288.4877042388916, 320.5481173706055, 304.8881774139404, 341.9233918762207, 341.12101593017576, 322.9765857696533, 397.6455439758301, 431.71214447021487, 440.6913087463379, 441.4349162292481, 433.04130126953123, 447.0959605407715, 445.9124645996094, 466.00867782592775, 467.58673080444333, 495.2508927917481, 496.1139045715332, 496.20373733520506, 499.5171128845215, 510.3984378051758, 526.2488238525391, 522.2525163269042, 505.93334884643554, 544.296198272705, 571.8441914367676, 563.1110740661621, 580.5195309448242, 582.9211135864258, 588.0517944335937, 594.9660876464844, 593.7603889465332, 584.0663111877442, 607.2714608764649, 618.7631602478027, 623.4701629638672, 631.8554702758789, 639.3578366088867, 645.9020004272461, 646.9428839111329, 651.8925057983398, 643.364130859375, 658.5784353637696, 666.2127850341797, 666.1879565429688, 674.8418710327148, 675.2742144775391, 671.8321600341797, 683.3543933105469, 685.3305981445312, 694.7316006469727, 709.0131741333008, 713.3104321289062, 705.5693533325195, 719.0517483520508, 717.9664416503906, 729.7280249023438, 730.7357516479492, 734.548564453125, 728.1905020141602, 728.6253903198242, 737.3926330566406, 748.3126232910156, 758.782377319336, 762.5257315063477, 763.3993112182617, 759.2315390014649],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 23000000.0, 23250000.0, 24250000.0, 24500000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.20SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8351667591929436, 0.767151492042467, 0.9689909034036099, 1.1974894758686423, 3.5942574256658553, 31.422283239364624, 74.69429969787598, 104.06301803588867, 124.32798385620117, 139.18680797576906, 151.804358291626, 165.19997421264648, 179.60842094421386, 194.12969512939452, 239.23529109954833, 267.7792453765869, 301.036707611084, 316.8347998046875, 333.427307434082, 356.256609954834, 291.3795517730713, 371.4482664489746, 381.7147309875488, 378.9671162414551, 372.7345750427246, 426.0510601806641, 413.2183480834961, 443.6359004211426, 442.3033280944824, 437.6293751525879, 449.9495690917969, 453.5179403686524, 451.26422424316405, 469.7265023803711, 465.5625538635254, 450.34920455932615, 460.9425175476074, 480.8403897094727, 480.1393508911133, 484.8767785644531, 484.0910205078125, 500.4510609436035, 472.72350296020505, 489.5578520202637, 503.2712905883789, 520.4789128112793, 471.4386338806152, 519.4403381347656, 522.1637033843995, 535.3849807739257, 542.1936723327636, 540.8006224060059, 538.0858868408203, 558.2148640441894, 562.3205551147461, 556.2610925292969, 558.9076666259766, 571.5336589050293, 569.826858215332, 545.9155224609375, 582.4027481079102, 554.5105598449707, 559.9805355834961, 592.1668783569336, 603.4104431152343, 607.527374572754, 608.0274298095703, 605.818865814209, 607.9733160400391, 616.1197787475586, 622.3036395263672, 624.5982913208007, 626.0568017578125, 628.5269647216796, 625.8739158630372, 627.4578945922851, 632.4964190673828, 634.2667318725586, 636.8377307128907, 636.4019381713867, 639.1337377929688, 633.6679312133789, 639.7281051635742, 639.9931195068359],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0]
    }
  },
  "SMuZero.NOC.5SP": {
    "humanoid.run": {
      "rewards": [0, 0.8236262842195168, 0.9011835530805337, 0.9586077758468431, 0.9732021807022332, 0.951311766479261, 1.0036835128413697, 1.0937678876156927, 1.1641890302206688, 1.2781902977959478, 1.6139908621126058, 3.4936486312869737, 9.45019297798239, 25.8567074768727, 56.17890698442105, 74.62437143657314, 89.09015937895748, 101.87782827380695, 118.0419544903444, 134.25324563390606, 145.62152540495424, 157.43257461674102, 177.08534698263736, 190.25338145217611, 203.66805918851165, 217.85112900824916, 232.42206174842988, 248.8836067337776, 251.769717399619, 267.8422936869561, 278.4234559191552, 291.3664380935251, 299.61182166058717, 301.77186251925383, 314.6024554821583, 315.3326081409302, 322.6745678444231, 329.239417624174, 335.7799008033703, 344.35753219311647, 345.56823435931574, 342.73724753028154, 356.19298952710125, 367.23363285765754, 369.3289214600126, 373.7423427563526, 377.3065694796348, 384.1824731995732, 391.32180368215086, 393.320422581952, 400.23033422567414, 406.4995634717493, 409.18475128853123, 406.37706121915295, 416.9551324189413, 423.03843396799806, 424.80652647704227, 428.9702290478326, 434.7847253785169, 437.5590036031637, 442.6000248525386, 448.71208688119685, 450.77844664986765, 458.86733526030645, 466.5735258782792, 468.33807470902207, 472.56959037371536, 473.0452925129135, 478.23502001861584, 484.9369608522394, 486.8661024208198, 496.8687301344092, 502.3808214011389, 503.8048846064167, 509.89816725632295, 510.628207108482, 516.292428841338, 519.7292260583969, 522.697614656401, 526.5808229730505, 532.9745513795784, 535.5758144895694, 541.9438162009286, 543.7707597108316, 545.9961482167463, 552.6668590151972, 556.7382636075193, 560.6280062675985, 562.3891564699144, 563.5702415917731, 564.813429680042, 566.6916973384081, 568.5344979496408, 568.9560639148016, 568.9259700077722, 568.684260455817, 569.969967086435, 569.929017994339],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.5SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.7515017838589847, 0.8866136062983423, 0.9906973455008119, 0.9162312964349986, 0.9500996295176446, 1.0060529109090566, 1.2965874377638102, 3.4301243026554586, 70.54213459014892, 96.59512851715088, 111.42149806976319, 151.92890384674072, 174.73927688598633, 198.75900260925292, 236.99490554809572, 256.09149169921875, 285.6674624633789, 299.94331016540525, 317.1486098843813, 322.098260345459, 338.5757606506348, 341.25361328125, 355.7266813659668, 354.92374938964844, 383.96190322875975, 352.7690605163574, 396.23692977905273, 393.4448503112793, 402.99612579345705, 401.47030685424807, 409.5107733154297, 428.88935943603514, 426.0270068359375, 438.9585675048828, 436.2435189819336, 432.57364471435545, 446.51575653076173, 443.4895780944824, 444.42370223999023, 442.422364654541, 461.3965892028809, 469.7616554260254, 470.34560455322264, 485.0873434448242, 487.10308166503904, 485.43376556396487, 492.6176348876953, 499.2380978393555, 508.83938034057616, 511.1613609313965, 507.8093505859375, 514.4455958557129, 520.0601577758789, 523.5521572875977, 531.1052178955078, 535.0502418518066, 538.059891204834, 542.588306427002, 557.6325239562989, 560.8892501831054, 562.8036235046387, 565.0058187866211, 568.4563192749024, 568.9524768066407, 570.5026287841797],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 3250000.0, 4000000.0, 4500000.0, 4750000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9250000.0, 10000000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 22750000.0, 23250000.0, 23500000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.NOC.5SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.829872086821124, 0.9070507657807321, 0.9549672759789973, 0.919124870300293, 1.007536942306906, 1.0794378688465804, 1.154179339427501, 1.223774126265198, 1.354030826203525, 40.57068021774292, 91.13672635793687, 111.66829378604889, 124.46543840408326, 142.8041435432434, 154.40313534736634, 169.07084831237793, 178.85293493509292, 193.98690231323243, 212.95545852661132, 238.96748100280763, 264.71656005859376, 284.4623996734619, 322.57291244506837, 323.91395533666014, 324.0270426940918, 337.65553405761716, 343.7310383605957, 357.0371449279785, 373.0457217407227, 373.6094528579712, 393.2786088562012, 404.90816513061526, 406.3048197937012, 410.8880938720703, 417.34466537475583, 409.61435638427736, 430.11334365844726, 438.12085830688477, 437.53446334838867, 448.324227142334, 450.93377166748047, 452.33793273925784, 470.17385009765627, 483.47197784423827, 485.3358779907227, 492.1343011474609, 498.1157159423828, 496.15427642822266, 513.4163177490234, 503.24373931884764, 518.0598907470703, 508.1248069763184, 524.4137678527832, 531.0545623779296, 529.7499655151368, 538.3054429626465, 534.6555018615722, 546.8597256469726, 544.7393579101563, 556.470843963623, 561.1583999633789, 563.9386964416503, 565.7332292175292, 567.509931640625, 568.8487986755371, 572.498910522461, 570.4061856079102, 568.556866544038, 572.7314468383789, 574.3184228515624],
      "steps": [0, 500000.0, 750000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 8000000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10750000.0, 11000000.0, 11250000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.5SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8884633080754429, 0.9128970597032458, 0.9735152273904533, 1.012769333983306, 0.9750837656809017, 1.0557103498419746, 1.2027770609036088, 1.2515517046302558, 1.3462099711596967, 1.391672577112913, 1.456127849072218, 11.191745615005493, 41.33243654251098, 63.17614332199096, 84.2346106338501, 100.31176383972168, 117.2669677734375, 130.41084117889403, 155.3233536529541, 177.3727668762207, 188.48500114440918, 195.35966957092285, 201.8233869934082, 211.0425399017334, 222.85788818359376, 235.43064659118653, 253.18680152893066, 257.29324752807617, 267.51654373168947, 293.2371812438965, 293.5172057342529, 306.19080802917483, 313.5054086303711, 319.41635559082033, 322.1921716308594, 336.20634750366213, 341.91242202758787, 344.5092964172363, 349.21843688964844, 341.91601196289065, 368.1692007446289, 370.2765235900879, 375.1406660461426, 376.3682781982422, 374.2671656799316, 388.71118240356446, 398.6286193847656, 405.6322654724121, 415.5290446472168, 410.55614730834964, 415.8988153076172, 432.58384002685546, 435.27120071411133, 441.80765060424807, 436.52186401367186, 459.2899980163574, 456.1964683532715, 472.7937825012207, 492.34873840332034, 501.0011395263672, 505.62986099243165, 507.31402404785155, 505.30908447265625, 512.006368560791, 524.0352485656738, 532.0485330200195, 539.6522920227051, 560.4150790405273, 562.3281353759766, 562.6079634094239, 564.9149183654786, 569.0756210327148, 568.4235284423828, 567.4657165527344, 566.2527728271484],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.20SP": {
    "humanoid.run": {
      "rewards": [0, 0.8372803634445637, 0.8501478311840948, 0.8786400790980127, 0.8973706291469399, 0.9240773382362525, 0.9593554849208795, 0.9813664308325103, 1.001576471609524, 1.0358378699249613, 1.0634637936945488, 1.0681481238589592, 1.2538594220357817, 5.323644762400794, 13.396435698159408, 17.77539683311553, 23.59529142601177, 31.319812490274963, 40.72804267035699, 46.92703105757891, 55.62406757099365, 66.73831884246391, 72.93102858124725, 77.83868019407943, 84.68847653151553, 89.87701115895409, 99.20238797913456, 105.7323838434056, 110.72929450675235, 116.62293500266962, 125.25252341328208, 135.2413836465917, 138.80726242072214, 146.56065550604086, 157.77486170861684, 173.14492233197552, 184.84038815467795, 193.94572438245245, 194.81608232882698, 201.2483546641432, 231.2467567855982, 240.4194768053502, 251.5523618891972, 252.57662007755093, 253.00116239885347, 257.0883683333582, 261.778670194175, 279.4392079910945, 289.0268971154557, 300.6692849002026, 304.1422942329494, 308.85544909880394, 309.307815473828, 321.0541410408999, 329.422164811261, 316.34776913622113, 339.02742786574595, 327.6617682962819, 344.41732800897347, 364.3847061082413, 372.2573291365336, 386.57182769710647, 387.0554126967324, 386.8022344239555, 392.37826390216316, 391.7564908619726, 401.5298101527366, 403.78695865316735, 397.48817358148654, 406.11921877939443, 415.5209166973911, 415.9093261258758, 418.31865388229966, 424.8467893647468, 427.70958307049733, 427.857786031819, 432.02178070175876, 433.9482968036879, 434.3566759152064, 433.99065688182264, 441.01435210120826, 445.4507088398421, 443.90393173925776, 444.21971563264475, 450.7815517479339, 452.70725654006054, 456.14777568459135, 459.2472145052202, 461.48731133949946, 461.5022635059563, 468.1600102566395, 470.6193179537131, 471.5554956140984, 470.7241655093059, 471.50450669408906, 472.401512904582, 474.023370252615, 473.64498573786904, 475.2180876885967, 475.93077138177824, 475.16399058621636],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.20SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.8071867422421929, 0.8988322142185643, 0.9321763396449387, 0.9281486845808103, 0.9236496839672327, 0.9732194572407752, 0.9719214401487261, 1.0540896053798496, 1.0361858755070716, 1.1180143302865326, 1.1306705161463468, 1.2140620789676904, 1.6403602007031441, 9.16131431415677, 23.85240214318037, 41.03447157859802, 50.66708522796631, 70.71303871154785, 94.83185329437256, 109.29998721122742, 116.02824996948242, 127.89594546318054, 131.7027072906494, 145.61387115478516, 150.966039352417, 157.8412668991089, 164.6562473297119, 173.3913645172119, 176.473637008667, 161.44705226898193, 194.43797050476076, 198.2397218322754, 199.88410331726075, 206.27610359191894, 171.2858974456787, 217.34058853149415, 219.7827234649658, 220.41458969116212, 221.80126304626464, 235.561489944458, 236.44159439086914, 243.74595710754394, 238.17833580017088, 245.3538510131836, 259.098196182251, 263.69767135620117, 259.7860971069336, 276.28976959228515, 277.7165152740479, 248.33406524658204, 294.09259780883787, 287.8346837615967, 296.701936416626, 300.80060256958006, 299.11352645874024, 298.69771896362306, 295.70492332458497, 297.54268516540526, 296.79547019958494, 312.2210203552246, 315.82888946533205, 311.4094956970215, 322.28604232788086, 322.3982014465332, 325.6724446105957, 325.58562698364256, 330.7145307922363, 324.83422134399416, 336.3354804992676, 341.1011996459961, 338.37681320190427, 349.8695213317871, 355.6126127624512, 362.7557479095459, 374.7145671081543, 371.03680557250976, 390.036555480957, 388.8792280578613, 392.23928100585937, 394.2003433227539, 389.0935208129883, 393.02391708374023, 390.9251678466797, 395.6197265625, 397.0511462402344],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.NOC.NOQ.20SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.8853545657987707, 0.7861865151952953, 0.8406362959742546, 0.8759282541053836, 0.8567729780264198, 0.9536101467162371, 0.9585755629185587, 0.9794185029203072, 1.0251310124248265, 0.974274504184723, 1.0133467700984329, 1.1088362481817604, 1.0771172965317966, 1.2024136914964765, 1.1976917435228824, 1.1554992164112627, 1.1827971151843668, 1.2428280748054386, 1.1538781912252307, 1.1462052787840367, 1.2653584775701165, 1.555995043553412, 8.841408632397652, 23.364280814528467, 34.13876477718353, 44.02974359512329, 56.808728265762326, 73.75645456314086, 89.8232646560669, 98.40366798400879, 114.85767505645752, 132.55403953552246, 134.17307304382325, 138.03394374847412, 161.85728672027588, 193.60046630859375, 201.03078567504883, 204.82307762145996, 205.75799507141113, 205.44002830505372, 221.01916358947753, 237.2783837890625, 229.44701141357422, 259.7039264678955, 263.625325088501, 272.6146887207031, 257.20377960205076, 307.7096357727051, 258.23337188720706, 321.8028763580322, 273.79932273864745, 331.78883361816406, 355.67347534179686, 376.66753616333006, 369.7842639160156, 372.19083312988283, 381.05571411132814, 364.18109580993655, 396.713484954834, 401.8338407897949, 403.67875091552736, 411.099482421875, 401.76327407836914, 413.59100738525393, 417.9950228881836, 415.7971194458008, 430.0209979248047, 428.792428894043, 420.9407632446289, 433.20649810791014, 437.67593399047854, 432.07933135986326, 438.12707092285154, 441.65406051635745, 444.176470489502, 444.0053187561035, 439.80531829833984, 444.01497467041014, 448.70071853637694, 450.192642364502, 442.23395095825197, 445.38209091186525, 450.38980895996093, 451.18162841796874, 452.9863008117676, 454.90644622802733, 450.4720492553711],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.20SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8197461468935944, 0.8753678216971457, 0.8953630411042832, 1.0134653007332235, 0.9702118085697293, 1.0530635397764854, 1.0759032801352442, 1.126806385340169, 1.1009791101887823, 1.646983659658581, 11.457452727407217, 37.544525163173674, 57.568117427825925, 67.92508214950561, 79.8003730392456, 86.04293079376221, 101.7268552017212, 113.22878650665284, 124.81118087768554, 130.84781620025635, 136.5833352279663, 144.19011268615722, 157.47081756591797, 178.28964881896974, 206.54962440490723, 241.84508644104005, 266.7674373137951, 297.8214513397217, 335.58612716674804, 323.19785163879396, 309.4148266601562, 382.97070373535155, 399.24572341918946, 394.80726089477537, 418.5300453186035, 408.287966003418, 436.851799621582, 473.6197053527832, 474.61734375, 499.3591860961914, 486.7462908935547, 503.5111329650879, 521.3034846496582, 489.4046212768555, 522.0300190734863, 536.6445707702637, 543.2960643005371, 544.5584219360352, 545.4931192016602, 551.4276264953613, 560.3880268859863, 555.8605931091308, 561.3267970275879, 563.5534605407715, 570.1769369506836, 573.6221807861328, 573.4141014099121, 575.5613464355469, 577.240698852539, 578.7321676635743, 577.3184782409668, 576.6881167602539],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 6000000.0, 6250000.0, 6750000.0, 7250000.0, 7750000.0, 8250000.0, 8750000.0, 9000000.0, 9500000.0, 10000000.0, 10500000.0, 10750000.0, 11250000.0, 11750000.0, 12250000.0, 12500000.0, 13000000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18250000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24250000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.5SP": {
    "humanoid.run": {
      "rewards": [0, 0.7950767401267552, 0.8416749276623893, 0.8474830108766506, 0.8997122111365508, 0.9004392863783277, 0.9366539131730458, 0.9422486712404298, 0.9767987737151567, 0.9879864938670598, 1.0137884975628175, 1.0506102057775397, 1.0625897663243895, 1.0751438590977425, 1.0913678186156617, 1.0949535527632446, 1.0875446505995054, 1.0935167192705992, 1.141205380358348, 1.1800048664489473, 1.222214497590195, 1.2226391787744348, 1.2174902088694983, 1.349324339961133, 1.457967591679558, 3.086971073494557, 6.652606670064621, 12.095946334607321, 14.995520227634804, 22.086258472221488, 29.492676856494445, 38.62172331648079, 47.7486122769707, 50.60280772150522, 55.80859783948814, 63.700649481673445, 78.59487856121699, 89.74884717275188, 97.218903949264, 99.60320241932219, 108.81236357116063, 119.48257091986403, 135.22371645451133, 137.46788268885123, 140.9069591097028, 145.48839371535544, 146.98564993834407, 149.3211419223197, 154.54553283552048, 156.73409185164007, 158.54615497466665, 160.73109386573364, 162.72290343330715, 167.29666678305787, 168.52039925123145, 169.5890398104162, 173.7961496237764, 178.1621000635718, 179.396280689111, 184.33685146158984, 187.24649856747803, 190.0029101894031, 190.93291066948922, 197.71325784019973, 203.7403993826217, 205.8376853205176, 211.06022031709486, 213.56778438337292, 215.90344794303005, 221.6865108401248, 223.78390273357851, 226.85864455869844, 231.45516784766238, 234.963986611514, 237.8808789236295, 240.94855726677588, 248.44225418137498, 254.29816865102535, 254.734810227164, 254.09624563859253, 254.03814191592022, 259.8446121345637, 261.4165702691021, 265.03768408628554, 265.67397423350843, 265.6912979693531, 268.36309127812063, 270.4092087407355, 272.3973402150184, 272.01704407101846, 272.6127442353844, 273.00859314463884],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.5SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.7358376366924495, 0.809116938514635, 0.8033351355185733, 0.8950374715449289, 0.8836594826215878, 0.8997996965236962, 0.9610319076292216, 0.941239681597799, 0.9999392961431295, 1.002816720576957, 0.9739018667954952, 0.9989520219899714, 1.0370940215326845, 1.089958911780268, 1.1210469311848283, 1.1094612772017718, 1.1146219540573656, 1.1506872102990746, 1.1894338259845971, 1.7409950602799653, 6.130107095241547, 18.095578408241273, 27.98687090396881, 52.83691822052002, 66.0862292289734, 74.17168180465698, 106.3155513381958, 118.51229698181152, 122.34120700836182, 130.44716667175294, 131.85057804107666, 134.31212154388427, 133.99895442962645, 136.44052303314209, 137.83712524414062, 138.10312213897706, 145.80291667938232, 160.2212752532959, 164.227373046875, 171.035613861084, 177.5346565246582, 180.85157794952391, 195.16430709838866, 198.1065990447998, 209.60779457092286, 224.7205534362793, 218.99228729248046, 230.2119921875, 235.02614822387696, 247.20611610412598, 251.16908981323243, 251.92298789978028, 255.53539108276368, 256.5390223693848, 260.86070945739743, 261.1982751464844, 264.24935958862307, 263.4084288024902, 265.73618293762206, 264.9361576080322],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5500000.0, 6000000.0, 6500000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9750000.0, 10000000.0, 10500000.0, 11000000.0, 11250000.0, 11750000.0, 12250000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16500000.0, 17000000.0, 17500000.0, 18000000.0, 18250000.0, 18750000.0, 19250000.0, 19750000.0, 20000000.0, 20500000.0, 21000000.0, 21500000.0, 22000000.0, 22250000.0, 22750000.0, 23250000.0, 23750000.0, 24000000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.5SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.7602763082529418, 0.855989250941202, 0.8561414314713329, 0.9249971980601549, 0.9083599111717194, 0.9529676698334515, 1.0078309817425906, 1.02460613604635, 1.1253109868708997, 1.1271385358367114, 1.1488966194353998, 1.1403879114240407, 1.1069932781718672, 1.1487560696527361, 1.197973363697529, 1.2445732808299363, 1.1462982669472694, 1.2388480978086591, 1.462190537005663, 6.254459658414126, 18.884364104270936, 29.403740911483766, 41.557364044189455, 52.24305696487427, 63.43396360397339, 71.18961055755615, 79.49772396087647, 87.23255561828613, 96.09573928833008, 101.88252807617188, 106.96972255498171, 130.99065990447997, 143.9840671157837, 151.9733741760254, 157.20229148864746, 163.57989032745363, 175.67636985778807, 180.49872703552245, 182.53282730102538, 182.45296318054199, 187.18650604248046, 196.92257217407226, 196.82341178894043, 197.40788047790528, 202.59261543273925, 197.7714991760254, 201.23450736999513, 213.06570762634277, 210.66479545593262, 224.26358421325685, 231.16527275085448, 236.78217727661132, 242.4238079071045, 246.48875755310058, 255.25626609802245, 264.6545018005371, 266.61854347229, 275.1435652923584, 280.8267434692383, 293.61375175476076, 304.3460213470459, 297.94048461914065, 297.4442384913564, 310.3236591339111, 309.21605369567874, 318.8356315612793, 319.3342515563965, 319.2236380004883, 324.56547256469725, 328.5171534729004, 327.18134872436525, 329.3337605285644],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOC.NOQ.5SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8568850857089274, 0.8732978144846857, 0.9034902243968099, 0.8880680173798464, 0.9712938955565914, 0.9706401109392755, 0.9890574315050616, 1.0216162902209909, 1.05331127517391, 1.0969707241747528, 1.171216961182654, 1.1437175104487687, 1.153045395128429, 1.2498014663159847, 1.2476844411343335, 1.330506588667631, 1.3323099270649255, 1.385721153728664, 1.9515691442787648, 6.23055173933506, 12.326430208683014, 23.857871294021606, 38.190810461044315, 45.59139181137085, 57.373141593933106, 64.80446456909179, 73.11315969467164, 80.67351543426514, 95.70971050262452, 106.67646392822266, 120.00000022888183, 129.8867160797119, 120.79238330841065, 149.05031425476074, 148.49191005706788, 152.6056976699829, 153.66858810424804, 157.2809738922119, 155.5591707611084, 158.68620441436767, 163.1957625579834, 163.67289329528808, 170.21726364135742, 170.8167832183838, 176.43377784729003, 171.47283126831056, 175.90312362670898, 183.31526344299317, 183.3535009765625, 183.33751991271973, 187.9808422088623, 187.72953536987305, 192.30331398010253, 188.54237083435058, 194.64246170043944, 195.5945140838623, 197.12564575195313, 197.75900184631348, 199.66138305664063, 201.50498085021974, 206.01691741943358, 209.18953453063966, 212.84146324157715, 211.93097091674804, 213.6922164916992, 217.76456008911134, 217.35986946105956, 216.75056144714355, 224.90645568847657, 222.43474586486818, 225.56520294189454, 223.704923248291, 224.7160971069336],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 2750000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 18250000.0, 18500000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.20SP": {
    "humanoid.run": {
      "rewards": [0, 0.9131823199696176, 1.1351890141909406, 1.1984915226833968, 1.9765035693419064, 18.75048226137288, 56.298988961160276, 88.70706597564123, 106.13712159893407, 108.38868091596625, 126.36562442957239, 140.9113694734533, 157.4079196457607, 175.3862686694209, 199.59803493240523, 217.62229022274664, 228.12712853599396, 243.83550621756325, 263.119365905578, 265.666818340388, 309.6181609810168, 344.9460903561221, 361.27799187550227, 364.00820177527333, 383.39960963973584, 392.4270110157009, 411.4268009465781, 428.0740021558133, 435.0054236693658, 445.12804150183877, 461.9131247719117, 475.35144737725284, 496.2075426662518, 498.380350086062, 519.3253695246743, 529.5763463000552, 552.565576844975, 562.1704399455034, 571.115439277758, 581.0121409956165, 601.2583610147936, 605.2149846269401, 607.6761452088776, 613.1701862698916, 632.5449676102027, 646.3871925123362, 654.7959841309561, 663.042889720077, 663.7511641854898, 681.9835757599183, 691.2863735587504, 697.5769335103759, 695.9969680532755, 686.19652379868, 711.5818912785122, 699.4484881397702, 707.6658356106467, 728.8381309141155, 736.8214942640328, 732.2926164558021, 743.4393572013237, 758.2479890207983, 757.3566449971563, 758.2531124847695, 769.3776082721433, 782.973920289135, 792.3119447210671, 788.7622304143841, 789.7581603657513, 793.0411172985275, 805.0174255646418, 807.705201181041, 810.1963286971549, 811.6603448591899, 814.3586637542866, 818.7010261796635, 821.295205360117, 821.0462091657062, 824.0451312334626, 823.9492446510344, 824.8246807517277, 830.4507888416348, 833.4684441128744, 835.8204240935124, 839.1585406171239, 840.628473898621, 841.6907214262177, 844.489056658112, 846.2638641531453, 847.4699167752245, 848.6363819617068, 850.651447191537, 851.7084835246756, 853.1235962302624, 854.5591675154552, 855.5689873505277, 856.4226879090161, 855.8859154180134, 855.6805449777634, 855.1958505497488, 856.0012822072532],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.20SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.9533242423250339, 1.1742198693752288, 1.3531840481981634, 3.6371026119217276, 31.227839727401733, 64.46509801864624, 89.68186493873596, 105.0477558517456, 121.19532279968261, 139.76000389099121, 159.95930030822754, 183.57985565185547, 217.88840187072753, 238.36924163818358, 271.0387784576416, 293.19771621704103, 315.57909118652344, 293.67091903686526, 331.37993240356445, 375.9451693725586, 387.8598570251465, 399.44031539916995, 428.71748596191406, 439.9396575927734, 425.76430404663085, 443.9432218933105, 453.28299087524414, 477.7648603820801, 498.4206846618652, 508.63597854614255, 497.62070446014405, 530.2245668029785, 556.9632180786133, 535.499412689209, 571.6741598510743, 568.741194152832, 590.414881439209, 572.1802590942383, 597.059048461914, 622.2887866210938, 624.354602355957, 602.5706080627441, 647.6453039550781, 665.0526864624023, 674.5534289550782, 629.5653443896771, 690.1490969848633, 661.14615234375, 711.5877899169922, 717.7007211303711, 665.5023329162598, 702.2804217529297, 720.7868438720703, 725.7070892333984, 739.35322265625, 761.5621383666992, 766.0291720581055, 754.4626080322265, 755.0409616088867, 770.7185733032227, 774.5939837646484, 775.1374942016602, 784.837239074707, 785.0733526611328, 789.6685064697266, 787.3702493286132, 793.931994934082, 789.8616064453125, 803.2603207397461, 807.6543124389649, 810.4979370117187, 817.0691818237304, 814.8181002807618, 821.9824118041993, 825.5207690429687, 826.1450756835937, 829.2676202392578, 835.5795477294922, 836.9590420532227, 837.0301071166992, 837.7139959716797, 839.047621459961, 839.8384432983398, 839.4505224609375, 838.2817883300781],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.20SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.9054841015941929, 1.1205672860704363, 1.1975522393919527, 1.7628831337764859, 45.1567858338356, 83.68191236495971, 104.28250503540039, 124.21866860866547, 137.23016799926756, 153.98847290039063, 173.1128868484497, 199.79000198364258, 224.4723405456543, 239.1915212249756, 268.70098877817395, 252.45250686645508, 324.3209431457519, 349.52043406009676, 363.93267654418946, 387.12746994018556, 375.0977094846964, 422.78470328480006, 436.07844482421876, 462.30288482666015, 476.3724174499512, 494.97329909592867, 531.754372060895, 558.1850349783897, 573.5037605285645, 602.0100627461076, 597.9902608716488, 646.712353515625, 669.1371575927734, 672.2301556554437, 674.3953213486076, 703.9315618896485, 708.7830197143554, 735.0502785442769, 751.170424194336, 764.0127435302734, 773.0299896240234, 771.0485366821289, 779.085853881836, 774.7214288330078, 784.1407781982422, 791.9197796630859, 802.2273886108399, 807.7789094144106, 812.0988116455078, 820.2223062133789, 817.4605966186523, 823.5760122680664, 823.8398300170899, 829.9957131958008, 831.0873679724335, 839.2837344360352, 843.4628118896485, 850.1019369506836, 853.4558264160156, 854.8414266967774, 860.3962747192382, 862.3609823608399, 862.1833920288086, 863.9345455932618, 866.690034790039, 865.0221668839455, 870.887237854004, 873.824075012207, 875.6030926513672, 878.6216571044922, 879.5613543701172, 879.599702758789, 882.2663555908204, 885.2128161621093, 885.8379379272461, 886.6594586181641, 887.2037628173828, 890.4065042114257, 891.4829431152343, 892.7374917602539, 891.4668295288086, 887.7538128742576, 892.0349603271484],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7500000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.20SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8776266131969168, 1.1220215037371963, 1.137050515115261, 1.2595548419095577, 17.505507624149324, 61.63131683349609, 94.13560317993164, 113.55489841461181, 133.26226882934571, 145.9037049484253, 157.82197868347168, 168.29728012084962, 180.6835494995117, 192.35978050231932, 198.23031829833985, 214.21315467834472, 235.6993962097168, 275.12526374816895, 311.98732040405275, 338.6963688659668, 365.3716912841797, 370.8137603759766, 375.02318878173827, 434.32532150268554, 427.0140438842773, 456.215323638916, 450.6258415222168, 461.7810719299316, 495.2591667175293, 516.1854133605957, 524.0397956848144, 534.3280696105957, 552.6449153137207, 567.6872685241699, 572.2359320068359, 560.1740377807618, 573.9481918334961, 606.6670489501953, 608.4306405639649, 625.9237420654297, 619.2522305297852, 627.5055824279785, 654.6583390808105, 644.3081683349609, 641.7346180725098, 667.6191293334961, 645.8962998962402, 672.2136251831055, 690.5443716430664, 715.9859832763672, 703.7334652709961, 738.0827633666992, 720.1135098266601, 739.9891189575195, 755.9405477905274, 783.3121731567383, 774.6943447875976, 777.3787380981445, 795.5707394409179, 795.1335317993164, 802.710322265625, 797.4497375488281, 808.6890371704102, 812.624977722168, 811.3736331176758, 811.8099389648437, 818.1511599731446, 817.0120767211914, 818.8571926879882, 821.9957595825196, 826.4821920776367, 828.9641366577148, 831.4746624755859, 830.8580545043945, 831.1402029418946, 831.5780847167969, 832.5400741577148, 835.5023947143554, 838.2779635620117, 835.8674780273437, 837.9330319213867, 838.2129574584961, 838.1394854736328],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.5SP": {
    "humanoid.run": {
      "rewards": [0, 0.8168093325747549, 0.9343005862169639, 1.0613834237876663, 1.1770603140628015, 1.5635066943141005, 10.089087099475302, 42.95287414189764, 58.39848729619572, 88.86455806848221, 112.4299219894214, 131.86792662094868, 148.369402703294, 150.38073006737338, 164.8355081132713, 177.57080166128313, 187.4817652545772, 191.8659061267284, 205.2533475634115, 223.21332923232038, 246.24186316498765, 271.2551997697279, 299.873507839001, 301.350497778655, 326.84928077578206, 338.85019521446196, 365.8606031029057, 382.82834981457063, 386.0845157729591, 413.0342045982663, 432.9603367021985, 435.59301269139434, 466.7911246428913, 478.7703109860061, 491.5415512589719, 493.6974274514719, 489.35455284871136, 509.2331402249817, 538.2321173812003, 550.250379393416, 561.4079087054265, 580.9621557821613, 587.5944677765473, 594.9046636835087, 599.4805721516065, 600.8364874567577, 615.220495019459, 620.0807807507417, 619.8541614851844, 620.6163232208437, 631.8311422264661, 650.8364324274531, 674.196649359662, 689.7509046482597, 704.9894317260031, 704.7053741318442, 705.4164156180977, 713.5201136549795, 723.3828318083224, 740.1690938372368, 750.0341596989268, 756.9039349049177, 760.1783579039387, 772.8876193045879, 776.2948508855151, 784.6978862771025, 791.270157528011, 794.478178751517, 799.7831203317637, 807.873245613364, 810.9831985200688, 809.7403759986386, 814.4845253056002, 823.077493795718, 826.2482155252616, 828.2803358852267, 831.0366279017721, 834.4690211925626, 834.0242431641306, 833.7222040657475, 839.5524228678541, 842.932429478582, 844.2982704428797, 844.6978698538068, 846.331111042574, 847.6774761625251, 849.9354044049961, 851.0340323408105, 851.4043649696472, 853.6303837571589, 855.5875667953716, 855.4433346076244, 855.2182702497663, 855.6620086336384, 857.697527620801, 858.3756943344127, 858.1762597127349],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 3750000.0, 4000000.0, 4250000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7000000.0, 7250000.0, 7500000.0, 7750000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.5SP.0": {
    "humanoid.run": {
      "rewards": [0, 0.8162601971207186, 0.9551072374079377, 1.085633516740054, 1.180844932794571, 1.3268894859962166, 4.122271013259888, 44.84298845291138, 87.79390796661377, 124.97626930236817, 148.94438339233398, 168.3569123840332, 180.84004280090332, 194.76860466003419, 202.3338299560547, 217.68653442382814, 230.0429656982422, 246.50627984821796, 276.1958853530884, 301.5071676635742, 339.07625701904294, 335.6210064697266, 373.1245231628418, 381.59374572753904, 435.7399935913086, 443.4328608703613, 484.11037017822264, 486.70788772583006, 522.9556439208984, 525.4901836395263, 538.5585321044922, 570.8915075683594, 581.3842097067833, 579.3790879821777, 609.2712951993942, 618.377166442871, 619.6865945863724, 633.3098693847656, 662.3220230102539, 636.3836657714844, 640.6703826904297, 690.0074032592773, 693.9968731689453, 696.8893823242188, 740.3587063598633, 730.0086645507813, 753.1170761108399, 773.6471966552734, 784.1686633300782, 779.4782977294922, 800.145551147461, 810.25587890625, 816.4956588745117, 831.8722225952148, 837.0899676513671, 843.1706567382812, 841.5083621215821, 845.7845083618164, 848.6001220703125, 850.9159161376953, 853.2964352416992, 866.3798251342773, 865.9993286132812, 869.1232223510742, 874.4208163452148, 873.6108526611329, 875.3668243408204, 876.6091049194335, 876.6378860473633, 879.0910620117188, 879.8184381103515],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4000000.0, 4500000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 10750000.0, 11000000.0, 11500000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16500000.0, 16750000.0, 17250000.0, 17750000.0, 18750000.0, 19250000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21000000.0, 21500000.0, 22000000.0, 22500000.0, 22750000.0, 23000000.0, 23500000.0, 24000000.0, 24250000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.5SP.1": {
    "humanoid.run": {
      "rewards": [0, 0.7792063050949946, 0.8456422076164745, 0.9687930856738239, 1.1011089776828884, 1.347357069440186, 12.645858631134033, 58.224299659729006, 97.70581016540527, 122.70110591888428, 143.80378562927245, 161.29252326965332, 178.31812858581543, 197.85415489196777, 218.40314819335939, 272.79643798828124, 319.2678495788574, 339.9066909790039, 395.83479019165037, 406.8775047302246, 414.7887046813965, 461.0198847961426, 502.6647367858887, 524.9912190246582, 502.38295989990235, 549.0242552185059, 561.3592738342285, 580.5889573669433, 607.6971212768555, 622.3962811279297, 606.5472399902344, 640.6239172363281, 615.1787980651856, 615.9784910583496, 699.0507266235352, 720.3434609985352, 705.5770553588867, 707.7419702148437, 718.8799462890624, 748.4572935265303, 770.6561923217773, 782.9038555908203, 786.6452627563476, 793.3264614868164, 797.1918341422081, 809.0289129638672, 804.9118814086914, 803.4125732421875, 817.5160882568359, 818.7993572998047, 822.4306243896484, 826.6044125366211, 822.6297784423828, 835.6308673095704, 836.2622534179687, 839.149397277832, 841.1079983520508, 842.4928094482422, 846.6059390258789, 848.5864886474609, 851.0132708740234, 849.7311349487304, 850.6910479736329, 853.9252001953125, 852.8378924560546],
      "steps": [0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2250000.0, 2500000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10500000.0, 10750000.0, 11250000.0, 11750000.0, 12250000.0, 12500000.0, 13000000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15500000.0, 16000000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18250000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 23750000.0, 24000000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    }
  },
  "SMuZero.NOQ.5SP.2": {
    "humanoid.run": {
      "rewards": [0, 0.8554755648504944, 1.129796621836722, 1.2505511520430446, 1.3466970744915308, 6.226002247333526, 42.17006024360657, 81.94629179000854, 106.45585094451904, 124.22757968902587, 137.05681526184082, 152.1363034057617, 168.57548484802246, 183.64654136657714, 200.19821075439452, 221.02534729003906, 242.2244718170166, 262.05819389343264, 281.9713179779053, 304.06184089660644, 312.6922198486328, 332.81911849975586, 368.09736343383787, 391.1912365722656, 399.90771118164065, 418.3060998535156, 433.997296295166, 438.88132278442384, 437.1767970275879, 439.77258071899416, 481.73297912597656, 501.4826069641113, 520.201473236084, 530.0062438964844, 542.3403726196289, 565.8979592895507, 556.9477229309082, 577.7600653076172, 604.9759487915039, 606.8444319152832, 613.7705267333985, 632.4147543334961, 650.8061730957031, 671.7113876342773, 672.27013671875, 679.7781228637696, 685.6132516479493, 698.1334259033204, 694.9924798583984, 710.0230813598632, 737.3816464233398, 740.1700170898438, 749.5175601196289, 763.9280029296875, 776.8391342163086, 793.4427429199219, 799.4366598510742, 789.9835723876953, 795.698708190918, 815.8666357421876, 819.1526226806641, 821.7901315307618, 826.7010675048828, 823.952844543457, 826.0375439453124, 826.909917602539, 830.6852609252929, 832.0275778198243, 832.8299981689453, 834.8966604614258, 837.2178436279297, 838.6981140136719, 842.515263671875, 837.3179306030273, 839.8215750122071, 843.1556243896484, 841.6328659057617],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7500000.0, 7750000.0, 8250000.0, 8500000.0, 9000000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24000000.0, 24500000.0, 24750000.0, 25000000.0]
    }
  },
  "SMuZero.P": {
    "acrobot.swingup": {
      "rewards": [0, 9.1827630218224, 10.966007240450319, 15.566057983287854, 42.667876781470994, 74.82608508688115, 227.4076417590827, 272.0319068510137, 351.8892256758964, 355.48568591894167, 355.4362025614213, 374.0328045194078, 374.1165608834847, 378.56062347202413, 383.1086077754201, 394.86654115859943, 401.4252236412595, 403.22311194384383, 396.1073164527617, 401.7583060196346, 411.0224718779961, 416.0249792842413, 416.8551417139051, 425.2485377253486, 433.0746928716312, 433.6597664300892, 436.81981965097015, 442.6039515110062, 461.2508923230798, 460.68316094885523, 453.58786008586384, 420.15868475513497, 395.3540011801492, 384.65863275602595, 399.9344848794796, 426.77326219093675, 451.8267380229856, 463.0288632578137, 492.30930468312675, 507.38614954423036, 510.06188640397403, 522.4576296597112, 521.4012980900605, 524.0159608044308, 528.3743203735975, 530.5610934148496, 556.9271770542175, 566.9852841917605, 579.4008489699066, 578.4597914352444, 581.6282817341229, 585.6883219765591, 587.346081045834, 587.1094136180591, 588.8415197454225, 592.2253306147841, 599.3457359978668, 621.4951481793643, 626.5761909343015, 623.7143894916312, 629.4396597834972, 631.9241834152604],
      "steps": [0, 500000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 3000000.0, 3250000.0, 4000000.0, 4250000.0, 5000000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11250000.0, 11750000.0, 12000000.0, 12250000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15750000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18500000.0, 18750000.0, 19250000.0, 19750000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22750000.0, 23000000.0, 23750000.0, 24500000.0, 24750000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.6699658662900189, 0.45708928333110904, 0.437008591264702, 0.5253893946810245, 0.48532988802756244, 0.49657202988529936, 0.6528904809787163, 0.7836447885369662, 0.5242717383626475, 0.2552151696699975, 0.5251511342179457, 0.9931149369700486, 0.908249515067071, 0.602391703239359, 0.6469665657496381, 0.8410660781454301, 1.0368426827275485, 1.2542467205781545, 0.9503309770518674, 0.7323928696873901, 1.0149179293381299, 1.0271938799677893, 1.0918236173393125, 1.100125275820343, 1.1946626984126985, 0.8612701374081971, 0.6325726110273201, 0.6586121836121837, 0.7346858851969285, 0.6787992283613599, 0.7424966615597471, 0.85925835282174, 0.9236668605778552, 0.9596189577482076, 1.119573724170273, 1.246355680001224, 1.2097920380273324, 1.1342747611865258, 0.9818892812337013, 1.044311007268951, 1.239170859538784, 1.6685986010697702, 1.9663662233405226, 2.453304405874499, 3.8662678438337257, 5.061016597510373, 4.096812891526198, 3.80541727749015, 6.425697189284147, 8.344544051627386, 10.818172839506174, 16.091468538430906, 16.937359487818814, 24.236719264978102, 28.797296036905625, 40.700576168720296, 46.00814265581962, 51.08063471303277, 73.37131647092407, 78.49732072894112, 86.02499016266587, 110.21278468174785, 131.7927933507171, 149.83736826251106, 152.76269522549526],
      "steps": [0, 500000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2500000.0, 3000000.0, 3250000.0, 3750000.0, 4250000.0, 4750000.0, 5250000.0, 5500000.0, 6250000.0, 6500000.0, 7000000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9250000.0, 9750000.0, 10000000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11750000.0, 12250000.0, 12500000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 17000000.0, 17250000.0, 17750000.0, 18000000.0, 18500000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21000000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 24750000.0, 25000000.0, 25250000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.021374137984099203, 0.790202382958424, 3.278531754873819, 18.420697626617578, 38.114106146784586, 50.88551163864677, 172.26341395866464, 190.12433690666467, 284.4384394893627, 300.7475340375376, 331.80438520471836, 346.56009552335144, 371.2057061779378, 375.91421825386624, 383.79188575587773, 391.17407544875147, 395.1117170186238, 406.1205503499378, 418.5328913007254, 425.30089138525847, 428.4352833691914, 443.4758550888555, 446.63825233995846, 460.2752581256343, 461.0428083173352, 464.20492173263733, 472.91616363767594, 474.80247386919785, 475.3749970361154, 476.7110370178075, 488.01669218770866, 491.4000786264534, 498.9045480943276, 500.3090732989908, 502.88637590159624, 509.6491364681394, 519.9543980109878, 523.2116153038593, 528.3368142381761, 534.8391639528617, 544.0541201380233, 548.2985013837564, 550.1751525803425, 562.5415009859813, 566.1718242787211, 568.864737751048, 570.9584965182154, 574.7023388831416, 576.7979927787555, 583.6286841435511, 589.6953460537003, 592.5087556859567, 595.0404533752111, 599.7537151700676, 604.3688159053617, 605.4984995784607, 607.8842171723642, 610.2365986068625, 613.2504731538647, 616.357197748514, 618.3501999897895, 620.3202475106149, 622.1354828327164],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3750000.0, 4000000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6000000.0, 6250000.0, 6500000.0, 6750000.0, 7250000.0, 7750000.0, 8000000.0, 8750000.0, 9000000.0, 9750000.0, 10000000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 16750000.0, 17250000.0, 17500000.0, 18000000.0, 18250000.0, 18750000.0, 19250000.0, 19500000.0, 20000000.0, 20250000.0, 20750000.0, 21250000.0, 21750000.0, 22250000.0, 22750000.0, 23000000.0, 23500000.0, 24000000.0, 24500000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.898041367270472, 1.2319105470352691, 1.3398095001740016, 1.3063939601946073, 1.449455139094986, 1.4706842000587688, 1.4764117285127198, 1.473049204434604, 1.6284875630923175, 1.7087552285800822, 2.2172634495113184, 2.4620142379023924, 4.000104313315877, 8.796227323863262, 13.545058349495013, 18.267347787740217, 23.640832293970163, 30.221812290082042, 35.13670792245057, 40.48026391653869, 42.107886293708304, 48.43190024490002, 52.621335721954644, 57.79266168589438, 63.38450924422964, 64.89317065553495, 68.97929749030754, 72.11499729763524, 75.4357675820537, 78.45427126957152, 83.24623278824147, 84.85370841578022, 86.23398242990957, 91.2400145821701, 93.57309189834321, 98.99279038823143, 99.96357485738535, 103.66204746059289, 112.22794776058164, 116.22385671241858, 128.70517483757007, 144.00273051413265, 161.1036756009701, 166.4819856063805, 189.52776687712478, 208.96318206932634, 212.39065171447535, 230.66332053533628, 238.61662168754006, 251.0067540402438, 256.5551660288552, 270.25585474557175, 274.01838455914435, 280.07176871748027, 280.62252680361274, 279.5840107472738],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 5250000.0, 5500000.0, 5750000.0, 6000000.0, 6500000.0, 6750000.0, 7250000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16250000.0, 17250000.0, 18000000.0, 18250000.0, 19000000.0, 19750000.0, 20000000.0, 20500000.0, 20750000.0, 21500000.0, 21750000.0, 22250000.0, 22750000.0, 23250000.0, 23500000.0, 24250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.652882978671776, 6.356512886455526, 6.602188029210036, 6.775595795718289, 6.9715259549591515, 7.02016607703749, 7.044756682669822, 7.065909843653121, 7.094129726810441, 7.0892217151560715, 7.137062701455214, 7.291052972264832, 7.362470292986987, 7.720336326329261, 8.064347098685337, 13.13680082786413, 17.777344406148444, 32.78011616692648, 44.95346551911806, 96.0695386478966, 140.79944590066006, 166.69787390363385, 200.86848686632257, 231.15228399906277, 263.7623931888024, 282.7244031906335, 288.3695004497385, 306.46705800548386, 318.3563627328361, 335.6735361653274, 341.46230037797403, 370.3899508506483, 384.25102905955214, 387.15466975978256, 408.8996111263084, 422.200125002304, 431.8870777781558, 469.5714979131497, 487.45285571163504, 509.0098721920894, 526.3679181299525, 549.436607503926, 569.1569060223044, 579.4398198710552, 608.5520639576245, 617.9577069436741, 650.45671032471, 662.0270742827272, 689.2092566537048, 693.5838827467657, 709.8153880340427, 727.6355293685411, 749.752717995547, 778.2000500410581, 793.2784528827227, 827.2376251822287, 840.6023294475945, 875.3386616969786, 893.9053122557871, 899.8273654075471, 901.0429947662936, 904.5362534694813, 906.5236560058594],
      "steps": [0, 500000.0, 1000000.0, 1250000.0, 1500000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4000000.0, 4750000.0, 5000000.0, 5500000.0, 5750000.0, 6250000.0, 6500000.0, 7000000.0, 7500000.0, 7750000.0, 8250000.0, 8750000.0, 9250000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 15000000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17000000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19500000.0, 20000000.0, 20500000.0, 20750000.0, 21500000.0, 21750000.0, 22250000.0, 22500000.0, 23250000.0, 23500000.0, 24000000.0, 24500000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.116139693326029, 2.0246844898956193, 2.5151969145428743, 2.5381205339146664, 2.503976121831143, 2.521050415395445, 2.716302226102531, 2.8249184059465726, 2.9566160777806494, 2.9714726144065104, 2.949451979655746, 3.0159277662234873, 4.092072829566665, 4.812020880848583, 6.687865855297615, 21.11764567706282, 34.572590038127586, 65.97188353737441, 108.21755169300059, 137.37498239933657, 165.0953317710681, 179.6414200264213, 197.57181198609806, 207.48020785258416, 218.2907275335317, 231.60557845467352, 238.75954378627284, 248.24735780283456, 255.85908812086095, 264.0316014201383, 272.7486624630959, 273.8623814361855, 283.5586432010371, 288.95944415138166, 293.26035098467486, 304.3516530502718, 309.7838632062953, 314.95312242296706, 325.56290728354287, 331.9716201694586, 347.5522420403763, 352.0848349230062, 371.0589638255441, 401.2660548312985, 408.74585527470595, 443.94621829674134, 448.16420501827537, 495.5054314864348, 500.8922313452427, 548.3599695296801, 553.778830920275, 579.8916746616541, 588.4195272158953, 615.4489692672041, 628.2947117541495, 643.2742809032208, 646.3023912343393, 658.2346733065338, 662.1045946829734, 663.8291466843178, 663.7245507365786, 664.2832367811869, 665.2047599283854],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9250000.0, 9500000.0, 9750000.0, 10000000.0, 10500000.0, 10750000.0, 11000000.0, 11250000.0, 11500000.0, 11750000.0, 12000000.0, 12500000.0, 12750000.0, 13000000.0, 13250000.0, 13500000.0, 13750000.0, 14250000.0, 14500000.0, 15250000.0, 15500000.0, 16250000.0, 17000000.0, 17250000.0, 18000000.0, 18250000.0, 18750000.0, 19000000.0, 19500000.0, 19750000.0, 20500000.0, 20750000.0, 21250000.0, 21500000.0, 22250000.0, 22500000.0, 23000000.0, 23250000.0, 23500000.0, 23750000.0, 24250000.0, 25000000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.4240144625614561, 0.44448247609472497, 0.41359497555292474, 0.4116191878238455, 0.4142899536790619, 0.42079547088813407, 0.4261716698461652, 0.520098615642848, 0.6142080168467697, 0.8781364384382676, 2.0078152068961868, 2.476953624851021, 3.227421926521293, 3.618277747349474, 3.5946745514356007, 3.2951145895116274, 3.2210022997096566, 41.006799893502304, 67.14140930287992, 131.09737316485965, 207.61271411711667, 245.8855353348879, 250.2548343827049, 301.83460098968095, 333.2678127298116, 347.03977017146707, 418.14095182363104, 529.9470348615918, 654.6909585297852, 676.9438272023916, 723.917572770339, 758.8738475645405, 768.3886594540786, 770.6146386350894, 775.7185955677518, 783.7785600664756, 793.9498293161363, 798.3092391495165, 804.8854933495668, 817.4026228632214, 809.9359633853333, 799.7915553943307, 795.8894012209722, 812.0561642237668, 831.0400685198006, 839.7111109666017, 849.5950981439797, 851.513809219101, 844.3541635215403, 841.11629812829, 844.9649015067189, 845.9710983000346, 852.3850026249647, 859.9576154805312, 863.6777584708776, 866.7100898210448, 871.6714822940606, 871.9279135815959, 874.1961120923188, 872.1758294859183, 871.1754806160997, 870.759638136407, 873.137521439046, 875.4841879865484, 874.2983723422649, 872.7152862917055, 871.855458312749, 873.0836138392089, 874.3514966758131, 877.2098933863325, 878.1968740294259],
      "steps": [0, 500000.0, 1250000.0, 1750000.0, 2000000.0, 2250000.0, 2500000.0, 2750000.0, 3000000.0, 3250000.0, 3500000.0, 4000000.0, 4250000.0, 4750000.0, 5000000.0, 5250000.0, 5750000.0, 6000000.0, 6500000.0, 7000000.0, 7500000.0, 8000000.0, 8250000.0, 8500000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10000000.0, 10500000.0, 11000000.0, 11500000.0, 11750000.0, 12250000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15250000.0, 15500000.0, 16000000.0, 16250000.0, 16750000.0, 17250000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20500000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23000000.0, 23250000.0, 23500000.0, 24000000.0, 24250000.0, 25000000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.9135335878246162, 1.9499169552407183, 2.4618524498755647, 2.4701343524089427, 2.1837384481713067, 3.040337846088951, 5.105397326521783, 9.051563591930181, 17.58001338914336, 79.44545521731888, 152.98192409136865, 156.4439821929893, 193.1315464667666, 208.6561175348537, 223.57259988407927, 227.48701438679768, 234.57563486471864, 234.80218915016596, 243.33159691433252, 246.27355404892106, 248.60079935251233, 250.6487810910503, 254.7568399038031, 259.23226119330974, 261.01468914478977, 262.4368518682763, 262.8439057187226, 263.7163316512609, 266.87799879969475, 268.0540036864971, 269.12415361513877, 269.1927040103481, 270.3411961210734, 271.0614624780763, 271.3331382561416, 272.1677213693513, 272.33921861682416, 272.772275667531, 273.70967010722705, 274.5843573482903, 275.7294087169437, 276.31282303688823, 276.7619890855578, 277.07638756491923, 277.32062402783976, 277.6095621635346, 277.86302614937944, 277.81060103063004, 277.5789086965019, 277.3496493169202, 277.25531618354955, 276.9305707178466, 276.99757747971233, 277.4066239349638, 278.2877502758199, 278.9890379183585, 279.0814922525885, 279.30630917004333, 279.3853932967731, 279.36585882982007, 279.37255053917596, 279.7460580330963, 280.12781138886777, 280.27425889158263, 280.1698704521935, 280.03985900878905],
      "steps": [0, 500000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4500000.0, 5250000.0, 5500000.0, 6250000.0, 7000000.0, 7750000.0, 8000000.0, 8750000.0, 9000000.0, 9500000.0, 9750000.0, 10250000.0, 10500000.0, 10750000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 12500000.0, 13000000.0, 13250000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15500000.0, 16000000.0, 16250000.0, 16500000.0, 16750000.0, 17000000.0, 17250000.0, 17500000.0, 17750000.0, 18000000.0, 18500000.0, 18750000.0, 19000000.0, 19250000.0, 19500000.0, 19750000.0, 20250000.0, 20500000.0, 20750000.0, 21000000.0, 21250000.0, 21500000.0, 21750000.0, 22000000.0, 22500000.0, 23000000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 33.232790076896805, 45.35605254581018, 41.87643612799653, 40.91121677939794, 36.075832552327356, 33.04491923220818, 38.37800837736404, 49.544935365869094, 53.996736208224, 52.46195191903747, 39.58001207195903, 39.334386227305096, 55.242508740888745, 60.735502484946984, 50.07083126513533, 41.37791454606406, 42.16090410988266, 43.10432069889945, 44.386458330056, 43.649047272219285, 49.26585968998044, 49.349896869208884, 40.789876343898, 36.33083962195035, 41.209756397137845, 43.6977885178213, 34.61967206160773, 41.53483430008598, 40.64752838041762, 32.829397456450494, 33.24209739571151, 36.152078258328174, 43.055988994662016, 45.18806028517647, 45.11780104401962, 40.06840865809098, 38.62663838395023, 40.498198689071955, 45.860278493798624, 47.459466278487945, 51.96317134791135, 57.362039363868625, 75.36445931898561, 100.88236398612166, 99.72398303062253, 102.96073601630819, 107.2963986602576, 107.97271613648734, 103.73803866978716, 103.85483218476126, 103.9912587959834, 109.82762076416145, 107.32797269060302, 98.40108038799774, 96.74130708375174, 88.97321319415254, 85.6334320834348, 87.3447201310194, 107.30057878514258, 112.35289360558737, 97.17356725425907, 95.3263452136364, 104.36574341030236, 117.43461577770535, 118.55076339826756, 104.64525428647748],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3000000.0, 3250000.0, 3750000.0, 4250000.0, 4500000.0, 4750000.0, 5250000.0, 5500000.0, 6000000.0, 6250000.0, 6750000.0, 7000000.0, 7750000.0, 8000000.0, 8500000.0, 8750000.0, 9250000.0, 9500000.0, 10000000.0, 10250000.0, 10750000.0, 11000000.0, 11750000.0, 12500000.0, 12750000.0, 13250000.0, 13500000.0, 13750000.0, 14000000.0, 14250000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16000000.0, 16500000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19500000.0, 19750000.0, 20000000.0, 20250000.0, 20750000.0, 21250000.0, 21750000.0, 22000000.0, 22250000.0, 22500000.0, 22750000.0, 23250000.0, 23750000.0, 24000000.0, 24250000.0, 24500000.0, 24750000.0, 25000000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 50.743523385474674, 55.76538589119132, 51.21220952672197, 42.79044511293696, 46.5523843711505, 50.285908781096964, 52.284954902598436, 65.04903050656978, 56.852632847555206, 40.52210284527735, 38.29104415777192, 48.49677167056609, 48.606834606547864, 48.74606671903607, 62.170324896230845, 68.26367087476582, 71.69093609650811, 73.03780919994279, 85.88470053787161, 97.47864009865928, 131.14381700188542, 136.48530942218454, 145.32081409750774, 164.75776992460342, 192.58743173660983, 202.23709222198787, 198.69258529831188, 200.2044568666328, 201.78800221392206, 215.03215297512145, 219.1855568865583, 232.35780427657937, 250.46559969853908, 251.1376672930156, 251.31211317910046, 251.66390970192944, 258.5369946051457, 264.75567773875736, 267.4936591708825, 266.1218296368066, 273.98067968904655, 278.330729976558, 274.8420521055543, 282.1458124614389, 286.71329637731, 286.32929377599424, 284.44579475185486, 283.0683191341491, 283.4207801591799, 284.8753313034777, 288.5449100170126, 289.1771702944561, 294.01189806109454, 306.17226980957514, 306.5599004333947, 287.0919587524585, 294.84653682559804, 301.119520046788, 293.02960121675534, 289.60477073279054, 294.49767925930894],
      "steps": [0, 500000.0, 1250000.0, 1500000.0, 2000000.0, 2250000.0, 2750000.0, 3000000.0, 3500000.0, 3750000.0, 4250000.0, 4500000.0, 5000000.0, 5250000.0, 5750000.0, 6250000.0, 6750000.0, 7250000.0, 7500000.0, 8000000.0, 8250000.0, 8750000.0, 9000000.0, 9250000.0, 9750000.0, 10250000.0, 10500000.0, 11000000.0, 11250000.0, 11500000.0, 12000000.0, 12250000.0, 13000000.0, 13750000.0, 14000000.0, 14500000.0, 14750000.0, 15000000.0, 15250000.0, 15500000.0, 15750000.0, 16250000.0, 16750000.0, 17000000.0, 17500000.0, 17750000.0, 18250000.0, 18500000.0, 19000000.0, 19250000.0, 19750000.0, 20000000.0, 20250000.0, 20500000.0, 21000000.0, 21250000.0, 22000000.0, 22750000.0, 23750000.0, 24500000.0, 24750000.0, 25250000.0]
    }
  },
  "SMuZero.P.0": {
    "acrobot.swingup": {
      "rewards": [0, 10.683158417128606, 9.23744635095296, 61.612839118726555, 258.6703830149397, 364.6715367439446, 358.27187278711295, 390.4462489872519, 370.82728296295664, 390.0004534317719, 436.4388946699852, 414.6368821380955, 431.05419908911176, 421.9647804866545, 416.36577720702024, 472.85819462601097, 428.4858152786642, 476.24831532987724, 470.6815949822031, 510.2285745268688, 554.6400619801879, 538.2890991337916, 585.9924779735134, 586.3995124339584, 606.3925824595186, 585.7478580613098, 587.7296508027913, 637.7424817660296, 642.9210434229277],
      "steps": [0, 500000.0, 1500000.0, 2250000.0, 3250000.0, 4000000.0, 5000000.0, 5750000.0, 6500000.0, 7500000.0, 8250000.0, 9250000.0, 10000000.0, 10750000.0, 11750000.0, 12750000.0, 13500000.0, 14500000.0, 15250000.0, 16250000.0, 17000000.0, 17750000.0, 18750000.0, 19750000.0, 20500000.0, 21250000.0, 22250000.0, 23000000.0, 23750000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.77, 0.11, 0.0, 0.395, 0.285, 1.395, 0.215, 1.115, 0.25, 0.425, 0.835, 1.035, 1.03, 0.575, 1.02, 0.965, 0.97, 1.03, 1.985, 3.61, 1.575, 3.365, 2.845, 3.36, 6.055, 18.94, 72.46],
      "steps": [0, 500000.0, 1500000.0, 2500000.0, 3250000.0, 4250000.0, 5250000.0, 6250000.0, 7000000.0, 8250000.0, 9250000.0, 10000000.0, 11000000.0, 11750000.0, 12500000.0, 13500000.0, 14250000.0, 15250000.0, 16250000.0, 17250000.0, 18000000.0, 19000000.0, 20000000.0, 21000000.0, 21750000.0, 22750000.0, 23750000.0, 24750000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.010951095301948044, 0.7123923412899603, 43.770753010134214, 214.59434856414794, 320.286533203125, 339.20413131713866, 354.90854415893557, 352.88623687744143, 370.1040087890625, 367.5456788635254, 378.5996539306641, 407.0879351806641, 407.13127212524415, 423.47413101196287, 441.5770153808594, 453.97254486083983, 487.51748321533205, 521.9244348144531, 530.6655030822753, 560.2623042297363, 572.1320452880859, 579.3336193847656, 594.3722531127929, 579.5526495361328, 602.3586361694336, 606.239271850586, 606.0314028930665, 615.0146331787109, 618.8425857543946],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 3000000.0, 4000000.0, 4750000.0, 5750000.0, 6500000.0, 7250000.0, 8000000.0, 9000000.0, 9750000.0, 10500000.0, 11500000.0, 12500000.0, 13250000.0, 14250000.0, 15000000.0, 16000000.0, 16750000.0, 17500000.0, 18250000.0, 19250000.0, 20000000.0, 20750000.0, 21750000.0, 22750000.0, 23500000.0, 24500000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.9173316788859666, 1.2768587342090905, 1.3088814867660403, 1.26560385029763, 1.3444640820845961, 1.4334523702412845, 1.4427046194672584, 1.5121924506127835, 1.5947301717847586, 1.5453242372721434, 2.803403097577393, 11.171401750147343, 27.43952516555786, 35.62712097644806, 45.560056886672974, 53.198553643226624, 65.21388465881347, 78.05388938903809, 88.88470594882965, 97.09964153289795, 103.02690229415893, 116.61835262298584, 131.03576202392577, 149.96570075988768, 174.4166424560547, 202.01870096206665, 223.12524253845214, 250.93735816955567, 251.54680435180663],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4250000.0, 5250000.0, 5750000.0, 6500000.0, 7250000.0, 8000000.0, 8750000.0, 9750000.0, 10500000.0, 11250000.0, 12000000.0, 13000000.0, 13750000.0, 14750000.0, 15500000.0, 16250000.0, 17250000.0, 18000000.0, 19000000.0, 19750000.0, 20500000.0, 21500000.0, 22250000.0, 23250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.713130567874759, 6.789559287130833, 6.875735222101212, 6.790414793938399, 7.226495459526777, 7.262419227659702, 8.228628372848034, 22.2749522459507, 177.29143062591552, 240.52633850097655, 329.36439718484877, 362.87306413650515, 384.90557739257815, 415.06998168945313, 431.8741186523437, 460.989939956665, 476.0827830505371, 490.8161782836914, 523.7281739807129, 544.8542916870117, 570.697026977539, 601.9651278686523, 660.3209094238281, 725.1277337646484, 848.977395324707, 855.8022537231445, 869.6798742675782],
      "steps": [0, 500000.0, 1500000.0, 2250000.0, 3000000.0, 4000000.0, 4750000.0, 5500000.0, 6500000.0, 7500000.0, 8250000.0, 9250000.0, 10500000.0, 11500000.0, 12250000.0, 13250000.0, 14000000.0, 15000000.0, 16000000.0, 17000000.0, 18000000.0, 19000000.0, 20000000.0, 20750000.0, 21750000.0, 22500000.0, 23500000.0, 24500000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.0280064853327349, 2.0757051315531134, 2.321652736850083, 2.4352579048182816, 2.5721696040779354, 2.8804503215849397, 3.249297697767615, 3.1275210030004383, 4.317055943161249, 20.799903289973734, 83.05046132206917, 116.30307589948177, 167.92732652187348, 196.15590984344482, 215.92847192555666, 240.58813484191896, 262.25652896881104, 280.6270901489258, 300.0120088195801, 329.1404521942139, 379.94448944091795, 454.55043853759764, 588.5646218872071, 697.2776985168457, 742.02701171875, 829.925065612793, 854.6204455566407, 876.4690142822266, 884.538645324707, 887.9689581298828],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4250000.0, 5000000.0, 5750000.0, 6750000.0, 7500000.0, 8250000.0, 9250000.0, 10000000.0, 11000000.0, 12000000.0, 13000000.0, 13750000.0, 14500000.0, 15500000.0, 16250000.0, 17250000.0, 18250000.0, 19000000.0, 19750000.0, 20500000.0, 21500000.0, 22250000.0, 23250000.0, 24250000.0, 25000000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.5720163003523934, 0.6332133406584641, 0.5386331853828412, 0.48899089220021336, 1.0393911187785256, 3.610550271007977, 7.091767968649655, 7.158019171408618, 192.46828283692855, 536.4737276202328, 646.8546288537613, 746.544768262837, 743.6625048868527, 724.8674421581948, 721.0247186112459, 737.2123194529721, 802.2201476886568, 797.8808567810058, 798.7957136559486, 822.6146022796631, 851.3886826896668, 826.2437462748145, 838.4399860954595, 851.2329423904418, 866.0069733589917, 855.9973737120629, 852.0499618530273, 858.1617602539062, 865.0953110001079, 861.9855825805664],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4250000.0, 5000000.0, 6000000.0, 7000000.0, 8000000.0, 8750000.0, 9750000.0, 10500000.0, 11500000.0, 12500000.0, 13500000.0, 14500000.0, 15250000.0, 16000000.0, 16750000.0, 17750000.0, 18500000.0, 19250000.0, 20000000.0, 21000000.0, 21750000.0, 22500000.0, 23250000.0, 24250000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.5083481405560749, 2.8055360533460374, 1.095556137209419, 5.02413189464666, 2.8733576113647583, 35.63100445919183, 128.8613831615448, 172.58054834365845, 178.7487973022461, 199.02678707122803, 220.1487735748291, 216.22099075317382, 216.38243577957152, 237.85352668762206, 247.59591873168947, 255.97564468383788, 264.1519770812988, 264.0210523223877, 265.8307822418213, 263.6120152282715, 268.2056217956543, 270.6607363128662, 272.45209365844727, 270.34059837341306, 270.4531022644043, 274.4530876159668, 274.2122682952881, 274.7195049285889, 277.3367086791992],
      "steps": [0, 500000.0, 1500000.0, 2250000.0, 3000000.0, 3750000.0, 4500000.0, 5250000.0, 6250000.0, 7000000.0, 7750000.0, 8750000.0, 9500000.0, 10250000.0, 11250000.0, 12000000.0, 13000000.0, 13750000.0, 14500000.0, 15500000.0, 16250000.0, 17000000.0, 17750000.0, 18750000.0, 19500000.0, 20500000.0, 21250000.0, 22000000.0, 23000000.0, 24000000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 34.63832380852564, 39.71198890341305, 49.65163002979129, 39.39100628704736, 39.288196010048644, 53.17225406273428, 29.90404562691946, 44.349104328918195, 48.4933952545712, 39.59331164613141, 51.04788719685004, 38.29866033893647, 38.74296212326347, 39.25712158531168, 29.85155498310252, 43.23828663508756, 48.59282860230387, 53.81702509360953, 29.83529078885307, 34.723762582953654, 28.980125481384626, 24.985937576984885, 48.22619847053355, 43.7543402511497, 63.60116189265288, 32.96490461251479, 48.8831363045577, 77.46314770882191, 39.11966551788691, 54.218354748259465],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 3000000.0, 3750000.0, 4750000.0, 5500000.0, 6250000.0, 7000000.0, 8000000.0, 8500000.0, 9500000.0, 10250000.0, 11000000.0, 11750000.0, 12750000.0, 13750000.0, 14500000.0, 15250000.0, 16000000.0, 17000000.0, 17750000.0, 18500000.0, 19500000.0, 20250000.0, 21250000.0, 22000000.0, 22750000.0, 23750000.0, 24500000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 34.48341586053741, 68.40283376346854, 25.02005285354473, 45.4301937663714, 80.31729660361272, 49.876380770666636, 60.06248237654426, 35.240193916548144, 67.27513896299543, 74.1247925997099, 104.05936121319677, 124.8512773128754, 193.31130794411874, 175.1604563507223, 191.35555505196177, 218.582204822155, 220.27554976057644, 240.4466399201973, 220.87555787309262, 268.070560307422, 265.12362456122423, 267.4249285528413, 265.1487560064422, 262.5370453052453, 277.3097013635389, 316.25083468028174, 294.03873039658623, 296.28802655829065, 299.85499347322616, 288.9404423587237, 299.00869589042156],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4250000.0, 5000000.0, 5750000.0, 6750000.0, 7500000.0, 8250000.0, 9250000.0, 10250000.0, 11000000.0, 12000000.0, 13000000.0, 14000000.0, 15000000.0, 15750000.0, 16750000.0, 17500000.0, 18250000.0, 19000000.0, 19750000.0, 20500000.0, 21250000.0, 22000000.0, 22750000.0, 23750000.0, 24500000.0, 25250000.0]
    }
  },
  "SMuZero.P.1": {
    "acrobot.swingup": {
      "rewards": [0, 9.711133028959992, 11.334706023326143, 36.328561336845404, 246.9035306129232, 378.2672304117307, 356.07292106052745, 366.3623431368214, 362.2771147190471, 412.9505769392529, 363.6866413496062, 388.2017798129954, 442.7685412907973, 421.6519869755255, 443.23226695195683, 475.3125748111545, 434.22859394605274, 463.3847543873596, 526.072683263137, 578.42171756926, 551.413594076368, 537.5762707590385, 568.1638684625522, 598.3351317480951, 591.0579433883212, 576.2992149085192, 639.476306283474, 612.2612096405029, 627.8913142725733],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 3000000.0, 4000000.0, 5000000.0, 6000000.0, 6750000.0, 7750000.0, 8750000.0, 9500000.0, 10250000.0, 11250000.0, 12000000.0, 13000000.0, 14000000.0, 14750000.0, 15750000.0, 16500000.0, 17500000.0, 18500000.0, 19250000.0, 20250000.0, 21000000.0, 21750000.0, 22750000.0, 23750000.0, 24750000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.805, 0.715, 0.87, 1.785, 0.02, 1.44, 1.455, 1.225, 2.955, 1.03, 1.515, 2.345, 0.4, 0.885, 0.705, 1.375, 2.37, 1.43, 2.59, 3.655, 11.8, 8.05, 27.785, 68.315, 114.7, 216.51, 281.105, 337.735],
      "steps": [0, 500000.0, 1500000.0, 2250000.0, 3250000.0, 4250000.0, 5250000.0, 6250000.0, 7000000.0, 8000000.0, 8750000.0, 9750000.0, 10500000.0, 11250000.0, 12250000.0, 13250000.0, 14250000.0, 15000000.0, 16000000.0, 17000000.0, 17750000.0, 18500000.0, 19500000.0, 20500000.0, 21500000.0, 22250000.0, 23500000.0, 24250000.0, 25250000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.023589599997503683, 1.035842571356552, 18.13909209911246, 185.2645726776123, 286.6904067993164, 308.42850257873533, 373.92060562133787, 408.50994476318357, 457.1879266357422, 470.075791015625, 495.71379653930666, 500.8057456970215, 520.7735704040527, 504.4605253601074, 542.0715528869629, 531.3158033752442, 550.7950204467774, 560.5292861938476, 572.9202270507812, 576.0834936523438, 581.6212875366211, 583.5379937744141, 596.5393518066406, 606.7639584350586, 605.3790399169922, 613.2785314941407, 623.1397970581055, 625.7039584350586],
      "steps": [0, 500000.0, 1000000.0, 1750000.0, 2750000.0, 3750000.0, 4750000.0, 5500000.0, 6250000.0, 7250000.0, 8000000.0, 9000000.0, 10000000.0, 11000000.0, 11750000.0, 12750000.0, 13500000.0, 14500000.0, 15500000.0, 16500000.0, 17250000.0, 18000000.0, 18750000.0, 19500000.0, 20250000.0, 21250000.0, 22250000.0, 23000000.0, 24000000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.8753905169502832, 1.2763269839435816, 1.3666541959159075, 1.3240047393925487, 1.4708141463808715, 1.4549815443903207, 1.5377418384328485, 1.606786649376154, 1.6993138479441405, 5.276117713600397, 23.293317215442656, 39.34608923912048, 54.84744277000427, 67.4114182472229, 77.85531862258911, 94.62402263641357, 97.56350677490235, 107.42804019927979, 133.90496856689452, 167.66628341674806, 194.26426261901855, 223.52422370910645, 275.56548622131345, 300.5602682495117, 342.6950050354004, 352.5938168334961, 366.70686096191406, 385.5300003051758],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3750000.0, 4500000.0, 5250000.0, 6000000.0, 6750000.0, 7750000.0, 8500000.0, 9250000.0, 10000000.0, 10750000.0, 11500000.0, 12500000.0, 13500000.0, 14250000.0, 15250000.0, 16250000.0, 17250000.0, 18000000.0, 19000000.0, 19750000.0, 20750000.0, 21500000.0, 22250000.0, 23250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.509151406679303, 6.426388339549303, 6.952294819504022, 7.343738785088062, 7.480861141830683, 7.3685553355515, 7.647810224145651, 8.962255521193146, 21.920394300818444, 82.41653763532639, 163.310862159729, 199.45492126464845, 227.95380714416504, 229.11287216186523, 285.7761623382568, 343.8432501983643, 396.91912216186523, 413.82263778686524, 483.8214158630371, 515.6502659606933, 564.4131823730469, 625.5370333862305, 686.6542059326172, 780.3392565917969, 855.0057196044922, 893.9793930053711, 911.1333239746094, 915.8057592773438],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3750000.0, 4750000.0, 5500000.0, 6250000.0, 7000000.0, 7750000.0, 8750000.0, 9750000.0, 10750000.0, 11500000.0, 12500000.0, 13500000.0, 14250000.0, 15000000.0, 16000000.0, 16750000.0, 17750000.0, 18750000.0, 19500000.0, 20500000.0, 21500000.0, 22250000.0, 23250000.0, 24000000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.1297183897881768, 1.9676601819321513, 2.754404478408396, 2.5787891501933338, 2.6555259073525668, 2.8482877971976994, 2.4630519118905068, 3.563676086254418, 27.27725792914629, 92.50460020065307, 187.4784292602539, 224.20786544799805, 271.29142448425296, 303.85548851013186, 325.8593061065674, 335.8715010070801, 353.4206301879883, 364.55913032531737, 389.81903549194334, 411.61186462402344, 434.5939910888672, 446.6000621032715, 460.6024151611328, 471.1229248046875, 488.9826499938965, 503.7199949645996, 513.3732614517212, 524.5816125488282, 519.8127828979492],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4250000.0, 5000000.0, 6000000.0, 7000000.0, 8000000.0, 8750000.0, 9500000.0, 10500000.0, 11250000.0, 11750000.0, 12750000.0, 13500000.0, 14500000.0, 15500000.0, 16250000.0, 17250000.0, 18000000.0, 18750000.0, 19500000.0, 20500000.0, 21250000.0, 22250000.0, 23000000.0, 23750000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.3561776280277023, 0.2798780582900957, 0.28166391512918876, 0.40820146091531695, 0.5650055799062046, 3.556860834296904, 3.0793806232039653, 1.7715967864093023, 4.831957198340781, 10.94684363457115, 10.494376897922898, 18.340993932221185, 73.97714848750421, 673.0937111714587, 780.1335277434252, 824.1948327636719, 836.9424404907227, 850.8288980102539, 850.8270414733887, 849.6842270421981, 861.2971025085449, 871.7195931434632, 881.2187139129638, 869.2471240771406, 888.2366116333008, 898.4319929885864, 881.8778313732147, 891.1886828613282, 910.5241641235351, 892.8938916015625, 894.7087115478515, 907.7981399536133],
      "steps": [0, 500000.0, 1250000.0, 1750000.0, 2500000.0, 3250000.0, 4250000.0, 5250000.0, 6000000.0, 6500000.0, 7500000.0, 8250000.0, 9000000.0, 9750000.0, 10500000.0, 11500000.0, 12250000.0, 13250000.0, 14000000.0, 14750000.0, 15500000.0, 16250000.0, 17250000.0, 18000000.0, 18750000.0, 19750000.0, 20500000.0, 21250000.0, 22000000.0, 22750000.0, 23500000.0, 24250000.0, 25250000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 0.4841240724121708, 3.1076433078251116, 0.6379127058346814, 1.3296073223849476, 20.037303706208622, 92.1147586826804, 134.398192974329, 168.837928314209, 198.59527389526366, 223.06505043029784, 224.44422672271727, 246.9708837890625, 259.93240501403807, 270.2341855621338, 265.70354293823243, 270.0739785766602, 267.32231384277344, 273.44213523864744, 275.84789398193357, 279.61002952575683, 281.4997347259521, 282.31564239501955, 282.71155647277834, 282.3830451965332, 281.4503190612793, 282.4883413696289, 283.36693298339844, 283.0266464996338, 283.1570620727539, 281.92009605407713],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3750000.0, 4500000.0, 5500000.0, 6250000.0, 7000000.0, 8000000.0, 9000000.0, 9500000.0, 10500000.0, 11500000.0, 12250000.0, 13000000.0, 14000000.0, 14750000.0, 15500000.0, 16500000.0, 17250000.0, 18000000.0, 19000000.0, 19750000.0, 20750000.0, 21500000.0, 22000000.0, 23000000.0, 23750000.0, 24500000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 24.755009167473354, 59.0269098100872, 34.51748862815924, 29.547284276031387, 40.05567371071095, 63.66838255243939, 34.602440426902724, 83.4731981211924, 28.07064740007079, 52.25287992747615, 29.763883814070155, 53.68293504924138, 19.798979774060893, 49.690992331111794, 28.66384834160995, 20.0000001800774, 16.80985432579838, 44.20036014712192, 41.60465608314576, 66.82915654074237, 103.14179356065969, 212.301165963429, 201.61376410703502, 214.62860590830743, 208.33469541877537, 222.57426363147607, 230.6397735802412, 160.06998366145967, 225.4957496548525, 183.45096188521765, 253.67891035870477],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 3000000.0, 3750000.0, 4500000.0, 5250000.0, 6250000.0, 7000000.0, 7750000.0, 8750000.0, 9500000.0, 10250000.0, 11000000.0, 11750000.0, 12500000.0, 13500000.0, 14250000.0, 15000000.0, 15750000.0, 16500000.0, 17500000.0, 18250000.0, 19000000.0, 19750000.0, 20750000.0, 21750000.0, 22250000.0, 23250000.0, 24000000.0, 24750000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 57.99274570667567, 58.891076192294534, 29.290771169848885, 55.46816907153869, 75.0869030016269, 39.024393148084535, 45.426875548234584, 40.0861829739767, 55.32377404670443, 72.18885404399903, 107.46974021289795, 184.55314641884513, 213.07006630886582, 249.8112214376429, 266.56563530021054, 276.72232250466453, 277.08611359754747, 278.5911171896226, 259.97163123418727, 305.11478846924183, 302.25731245057943, 275.2216527431876, 292.07564587076877, 297.7193307194418, 274.1905077062481, 264.5632646127153, 278.20819758150805, 290.51455244922477, 298.1019339147703, 288.262301189375, 299.67039487882795, 270.30736320140574],
      "steps": [0, 500000.0, 1250000.0, 2250000.0, 2750000.0, 3500000.0, 4250000.0, 5000000.0, 5750000.0, 6750000.0, 7500000.0, 8250000.0, 9000000.0, 9750000.0, 10500000.0, 11500000.0, 12250000.0, 13000000.0, 14000000.0, 14750000.0, 15500000.0, 16250000.0, 17000000.0, 17750000.0, 18500000.0, 19250000.0, 20000000.0, 21000000.0, 22000000.0, 22750000.0, 23750000.0, 24500000.0, 25250000.0]
    }
  },
  "SMuZero.P.2": {
    "acrobot.swingup": {
      "rewards": [0, 7.132106015968755, 10.777057983707637, 58.71870046768634, 281.5329720848571, 328.6718896674604, 351.9644484632439, 369.17345626388664, 411.75347896615466, 388.73089239625153, 396.24610813371584, 422.14489448192467, 380.3490519123177, 459.3888775905408, 436.5329172791727, 448.4069059599704, 242.51796055803663, 400.81307509552687, 476.07046368204055, 442.56558427354395, 502.1084374210257, 561.4249118123948, 586.1465636110306, 545.3860373410955, 586.3468260264397, 606.4543110275272, 610.2486364489794, 613.7129975366593, 620.5631754497066],
      "steps": [0, 500000.0, 1250000.0, 2250000.0, 3250000.0, 4250000.0, 5000000.0, 6000000.0, 6750000.0, 7750000.0, 8750000.0, 9500000.0, 10250000.0, 11250000.0, 12250000.0, 13250000.0, 14250000.0, 15000000.0, 16000000.0, 16750000.0, 17750000.0, 18500000.0, 19250000.0, 20250000.0, 21250000.0, 22000000.0, 22750000.0, 23750000.0, 24500000.0]
    },
    "acrobot.swingup_sparse": {
      "rewards": [0, 0.44, 0.345, 0.705, 0.21, 0.555, 0.185, 0.165, 0.085, 0.2, 0.52, 1.33, 0.37, 0.17, 0.6, 0.68, 0.485, 0.31, 0.55, 0.435, 0.835, 0.66, 0.71, 1.48, 1.59, 1.09, 2.525, 2.28, 6.435, 13.725],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 3000000.0, 3750000.0, 4750000.0, 5500000.0, 6500000.0, 7500000.0, 8250000.0, 9250000.0, 10250000.0, 11250000.0, 12250000.0, 13250000.0, 14000000.0, 14750000.0, 15500000.0, 16500000.0, 17250000.0, 18000000.0, 19000000.0, 19750000.0, 20750000.0, 21750000.0, 22500000.0, 23250000.0, 24250000.0, 25000000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.011241865853662603, 1.0930107796603625, 11.231279401852808, 160.00192039489747, 292.9110243988037, 362.7112301635742, 405.5490312194824, 420.26652770996094, 440.71891494750975, 462.59581314086915, 476.96662826538085, 472.9417785644531, 490.03757369995117, 502.34448806762697, 511.7172370910645, 541.8711164855957, 528.2904963684082, 551.6285083007813, 564.4502392578125, 562.4447171020507, 568.4981237792969, 586.006748046875, 602.7410198974609, 604.6526385498047, 608.3427648925781, 614.9777954101562, 615.2956539916992, 621.965816040039],
      "steps": [0, 500000.0, 1250000.0, 2250000.0, 3000000.0, 4000000.0, 5000000.0, 6000000.0, 6750000.0, 7750000.0, 8750000.0, 9750000.0, 10500000.0, 11250000.0, 12250000.0, 13000000.0, 14000000.0, 15000000.0, 15750000.0, 16500000.0, 17500000.0, 18250000.0, 19250000.0, 20000000.0, 20750000.0, 21750000.0, 22750000.0, 23500000.0, 24500000.0]
    },
    "humanoid.run": {
      "rewards": [0, 0.8940800775098614, 1.1758403601497411, 1.3554772225022316, 1.3269317089952528, 1.5934750666469335, 1.517117211818695, 2.090885221939534, 5.594624040871858, 34.89462914466858, 54.66245778083801, 67.62982917785645, 71.50108595848083, 84.24813303947448, 93.05086280822754, 96.8404369354248, 101.09083826065063, 105.01680633544922, 108.09443084716797, 114.31397499084473, 120.14711894989014, 130.85431400299072, 142.308948097229, 152.8023838043213, 164.02881317138673, 182.77449279785156, 197.9687501525879, 204.7907757538557, 201.67522758483886],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3750000.0, 4500000.0, 5500000.0, 6500000.0, 7250000.0, 8000000.0, 9000000.0, 10000000.0, 11000000.0, 11750000.0, 12750000.0, 13500000.0, 14500000.0, 15250000.0, 16250000.0, 17250000.0, 18250000.0, 19000000.0, 20000000.0, 20750000.0, 21750000.0, 22750000.0, 23500000.0, 24250000.0]
    },
    "humanoid.stand": {
      "rewards": [0, 4.634488343670964, 6.792713705301285, 7.314015105441213, 7.14037899017334, 7.068736461699009, 7.459078291058541, 9.109470967948436, 32.240443592071536, 92.61396987915039, 194.21684208869934, 234.20439059734343, 286.76065910339355, 309.80883277893065, 362.54130699157713, 396.38731826782225, 449.820076751709, 488.6009706115723, 655.4964721679687, 721.5229949951172, 744.5602368164062, 806.9065646362304, 847.0083471679687, 889.9626812744141, 916.274895324707, 911.6773635864258, 923.1216458129883, 932.3501806640625, 935.1931546020508, 934.0853344726562],
      "steps": [0, 500000.0, 1000000.0, 1750000.0, 2500000.0, 3250000.0, 4000000.0, 5000000.0, 5750000.0, 6500000.0, 7500000.0, 8250000.0, 9250000.0, 10000000.0, 10750000.0, 11750000.0, 12750000.0, 13750000.0, 14500000.0, 15500000.0, 16250000.0, 17000000.0, 17750000.0, 18500000.0, 19500000.0, 20500000.0, 21500000.0, 22250000.0, 23250000.0, 24000000.0]
    },
    "humanoid.walk": {
      "rewards": [0, 1.1624851820617914, 2.081639786362648, 2.5579919673502447, 2.474288126714528, 3.1122557789087297, 3.1540396785736085, 3.087582844644785, 8.351256852596999, 65.70138058662414, 178.00417749404906, 207.55183902740478, 232.7534963989258, 247.27404391288758, 271.9206301116943, 287.7298952484131, 312.00157257080076, 343.0875410461426, 364.50083099365236, 371.99370193481445, 405.561100769043, 439.68384674072263, 454.1923825073242, 490.9683784484863, 516.1935615539551, 549.3142301940918, 566.2395204162598, 591.3236967468262, 587.8325387573242],
      "steps": [0, 500000.0, 1250000.0, 2250000.0, 3000000.0, 3750000.0, 4500000.0, 5250000.0, 6250000.0, 7000000.0, 8000000.0, 8750000.0, 9750000.0, 10750000.0, 11500000.0, 12500000.0, 13250000.0, 14250000.0, 15250000.0, 16250000.0, 17000000.0, 18000000.0, 19000000.0, 19750000.0, 20750000.0, 21500000.0, 22500000.0, 23500000.0, 24250000.0]
    },
    "manipulator.bring_ball": {
      "rewards": [0, 0.34117133359573404, 0.42585030767788623, 0.36389797704251803, 0.3268530029307486, 0.45361580311554195, 0.6746784545374334, 0.5146040631003121, 0.5486556961122272, 2.758389666813804, 147.90193963911608, 324.5581532686888, 515.2935950332619, 574.0113007931011, 750.3373596167564, 770.0780819702148, 803.0275917327403, 799.1724858093262, 736.5727389541977, 821.4930413866043, 839.869028001317, 811.0272055260991, 835.0957961446047, 845.8037920761109, 845.4987384033203, 878.4553305053711, 859.3134754943848, 864.4990631103516, 862.2739400839805, 865.3662768363953],
      "steps": [0, 500000.0, 1250000.0, 2250000.0, 3000000.0, 4000000.0, 4750000.0, 5750000.0, 6500000.0, 7500000.0, 8500000.0, 9250000.0, 10000000.0, 11000000.0, 11750000.0, 12750000.0, 13750000.0, 14500000.0, 15500000.0, 16250000.0, 17250000.0, 18000000.0, 19000000.0, 19750000.0, 20500000.0, 21500000.0, 22250000.0, 23000000.0, 24000000.0, 25000000.0]
    },
    "manipulator.bring_peg": {
      "rewards": [0, 1.7424655012701242, 0.6364286250596104, 5.054159151770956, 3.8814078610671574, 5.701695822629822, 108.87118542570275, 199.95277977788385, 241.02081245422363, 249.4080499649048, 255.74806129455567, 260.37027862548825, 271.5153681182861, 272.2759341430664, 271.90747566223143, 273.98169776916507, 274.90203468322755, 275.7360693359375, 275.1171686553955, 275.27122467041016, 277.4527027893066, 278.657294921875, 278.2601434326172, 279.42923080444336, 278.4819366455078, 279.90261360168455, 280.6610117340088, 280.45699356079103, 280.3015111541748, 280.8627722930908],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3500000.0, 4500000.0, 5250000.0, 6250000.0, 7000000.0, 8000000.0, 9000000.0, 9750000.0, 10750000.0, 11500000.0, 12500000.0, 13250000.0, 14000000.0, 15000000.0, 16000000.0, 16750000.0, 17500000.0, 18500000.0, 19250000.0, 20250000.0, 21000000.0, 21750000.0, 22500000.0, 23250000.0, 24250000.0]
    },
    "manipulator.insert_ball": {
      "rewards": [0, 39.74170895794541, 39.36029978379454, 39.04923292800738, 49.0248180009892, 25.000000111847008, 49.255720876848606, 44.55776831837034, 59.02762956659311, 54.394282034280444, 34.49864052655464, 49.32828402025078, 59.47711380823338, 49.56825815477623, 44.6369754713379, 42.885627515875164, 63.86881445215207, 34.46674868023754, 39.86002290559337, 34.06190837455983, 44.530274959428496, 34.02572859483562, 64.06400191705544, 68.46300978065284, 63.71136612190603, 49.31606146263548, 49.80773360215929, 18.27192372134664, 38.19988087211541, 48.77402429922391, 62.6481152334489, 43.680914588195776],
      "steps": [0, 500000.0, 1250000.0, 2000000.0, 2750000.0, 3250000.0, 4250000.0, 5250000.0, 6000000.0, 6750000.0, 7750000.0, 8500000.0, 9250000.0, 10000000.0, 10750000.0, 11750000.0, 12500000.0, 13250000.0, 14000000.0, 14750000.0, 15500000.0, 16500000.0, 17500000.0, 18250000.0, 19000000.0, 20000000.0, 20750000.0, 21750000.0, 22500000.0, 23250000.0, 24250000.0, 25000000.0]
    },
    "manipulator.insert_peg": {
      "rewards": [0, 59.748785237188294, 40.257996831173614, 80.21028698714716, 35.36338753112066, 45.30609874592879, 20.313452637222646, 50.14196878987172, 86.77472652580815, 75.96180438879584, 65.66154682115867, 104.52731685678158, 122.54238812553476, 171.51435401921248, 155.68826558363963, 184.4894963092955, 195.60424243869403, 253.1741360114552, 257.0116155315666, 265.67685360469693, 279.42326472962543, 282.2240982746739, 303.7008340566997, 289.5750053299084, 314.4159031755911, 332.1461529100928, 337.09476714380116, 275.36385377607724, 289.6111895787706, 316.74380761861994, 284.1975156041615],
      "steps": [0, 500000.0, 1500000.0, 2250000.0, 3000000.0, 3750000.0, 4500000.0, 5250000.0, 6250000.0, 7250000.0, 8000000.0, 8750000.0, 9750000.0, 10500000.0, 11250000.0, 12250000.0, 13000000.0, 13750000.0, 14500000.0, 15250000.0, 16250000.0, 17000000.0, 17750000.0, 18500000.0, 19250000.0, 20250000.0, 21000000.0, 22000000.0, 22750000.0, 23750000.0, 24750000.0]
    }
  },
  "SMuZero.P.D": {
    "acrobot.swingup": {
      "rewards": [0, 11.86252654600213, 6.002187156498434, 9.992167936132315, 12.777625988298746, 22.59793559439108, 35.07052862934323, 82.95189241938841, 174.3127280389301, 229.0515417830946, 287.9036010873587, 290.3186229835695, 324.4189135496616, 294.4697094626843, 315.7561164297293, 325.5468041437906, 311.6533927376278, 319.0004939507568, 355.3422845140357, 379.27439982891826, 350.64651840579575, 369.7294054660298, 394.3169490030225, 398.4040519292322, 372.42964122066314, 401.75948394297365, 417.5203882810676],
      "steps": [0, 50000.0, 200000.0, 350000.0, 550000.0, 750000.0, 900000.0, 1150000.0, 1350000.0, 1550000.0, 1750000.0, 1900000.0, 2150000.0, 2300000.0, 2500000.0, 2700000.0, 2950000.0, 3150000.0, 3350000.0, 3600000.0, 3800000.0, 3900000.0, 4100000.0, 4300000.0, 4500000.0, 4700000.0, 4950000.0]
    },
    "ball_in_cup.catch": {
      "rewards": [0, 86.1, 262.32, 841.4, 946.456, 965.7, 969.04, 964.978, 969.694, 973.584, 975.37, 974.476, 970.324, 974.206, 975.658, 974.788, 974.652, 973.08, 976.04, 975.72, 976.696, 976.152, 975.674, 976.946, 971.65, 975.808, 973.746, 977.444, 977.384],
      "steps": [0, 50000.0, 250000.0, 400000.0, 600000.0, 800000.0, 950000.0, 1250000.0, 1450000.0, 1600000.0, 1850000.0, 1950000.0, 2150000.0, 2300000.0, 2550000.0, 2750000.0, 2950000.0, 3000000.0, 3200000.0, 3400000.0, 3600000.0, 3750000.0, 3900000.0, 4150000.0, 4350000.0, 4500000.0, 4700000.0, 4900000.0, 5050000.0]
    },
    "cartpole.balance": {
      "rewards": [0, 149.0787446899414, 567.206294128418, 985.5066896972656, 980.3536221923828, 984.91773046875, 982.2118397216797, 980.7058592529297, 987.0824344482422, 990.4871137695312, 987.1019534912109, 988.5819729003906, 987.0634468994141, 989.6070299072265, 978.8206145019532, 979.2255496826172, 987.3623693847657, 986.0147694091797, 980.4991142578125, 986.6178830566406, 988.7779151611328, 986.588558227539, 988.7485787353515, 990.012384765625, 985.2613131103516, 984.8350378417969, 984.8611837158203],
      "steps": [0, 100000.0, 350000.0, 600000.0, 750000.0, 950000.0, 1150000.0, 1350000.0, 1550000.0, 1700000.0, 1850000.0, 2050000.0, 2250000.0, 2400000.0, 2700000.0, 2850000.0, 3100000.0, 3300000.0, 3450000.0, 3650000.0, 3850000.0, 4000000.0, 4200000.0, 4400000.0, 4650000.0, 4850000.0, 5050000.0]
    },
    "cartpole.balance_sparse": {
      "rewards": [0, 12.718, 119.082, 669.22, 998.4, 999.92, 982.916, 997.612, 999.964, 997.02, 994.424, 999.858, 995.636, 960.304, 999.644, 997.362, 998.888, 999.638, 998.02, 998.15, 882.588, 999.03, 998.768, 999.182, 998.386, 997.92, 998.144],
      "steps": [0, 100000.0, 350000.0, 550000.0, 700000.0, 950000.0, 1150000.0, 1350000.0, 1600000.0, 1750000.0, 1950000.0, 2150000.0, 2350000.0, 2550000.0, 2800000.0, 2900000.0, 3150000.0, 3300000.0, 3450000.0, 3650000.0, 3800000.0, 4000000.0, 4150000.0, 4350000.0, 4550000.0, 4750000.0, 4950000.0]
    },
    "cartpole.swingup": {
      "rewards": [0, 81.6761303100586, 219.349775390625, 476.38431872558596, 826.7381652832031, 838.416889038086, 820.0532626953125, 845.7800716552734, 844.0123155517579, 861.5919197998047, 853.4666199951172, 841.2800046386719, 866.0275842285156, 868.7060866699219, 868.4142137451172, 867.3133786621094, 847.176336303711, 865.5193912353516, 868.8449146728516, 869.9087110595704, 858.5721632080079, 865.3964400634766, 868.493877319336, 861.5904693603516, 869.7975056152344, 863.0068690185547, 868.8669871826172],
      "steps": [0, 50000.0, 200000.0, 400000.0, 550000.0, 700000.0, 900000.0, 1100000.0, 1350000.0, 1550000.0, 1700000.0, 1800000.0, 2050000.0, 2400000.0, 2550000.0, 2800000.0, 3050000.0, 3250000.0, 3400000.0, 3550000.0, 3700000.0, 3950000.0, 4050000.0, 4300000.0, 4500000.0, 4700000.0, 4850000.0]
    },
    "cartpole.swingup_sparse": {
      "rewards": [0, 0.0, 2.71, 57.258, 272.504, 683.752, 690.5, 796.366, 672.08, 796.32, 805.702, 787.86, 826.918, 811.858, 832.634, 803.738, 828.51, 844.47, 844.768, 844.716, 806.458, 846.24, 826.22, 846.906],
      "steps": [0, 100000.0, 350000.0, 650000.0, 950000.0, 1100000.0, 1350000.0, 1500000.0, 1700000.0, 1850000.0, 2050000.0, 2300000.0, 2550000.0, 2850000.0, 3100000.0, 3350000.0, 3550000.0, 3700000.0, 3950000.0, 4150000.0, 4350000.0, 4600000.0, 4800000.0, 5000000.0]
    },
    "cheetah.run": {
      "rewards": [0, 11.456449878692627, 49.669391986846925, 167.70339653015137, 226.5286137084961, 331.0048181457519, 574.1142303466797, 681.0180114746094, 751.1723553466796, 819.7009258422852, 840.882019897461, 861.9520154724121, 900.5417583007812, 902.5464193115234, 909.0595973510742, 906.2178068847657, 908.842992980957, 912.970306274414, 911.2096257324218, 915.2952595214844, 912.6942598266602, 915.1418703613281, 916.3022185058594, 918.3016920166016, 923.6201938476562, 924.57890625, 920.2569361572266, 916.906702758789, 914.3899164733887],
      "steps": [0, 100000.0, 200000.0, 450000.0, 700000.0, 950000.0, 1150000.0, 1300000.0, 1500000.0, 1800000.0, 1900000.0, 2100000.0, 2350000.0, 2500000.0, 2650000.0, 2800000.0, 3050000.0, 3200000.0, 3400000.0, 3600000.0, 3800000.0, 3900000.0, 4050000.0, 4200000.0, 4350000.0, 4550000.0, 4700000.0, 4900000.0, 5000000.0]
    },
    "finger.spin": {
      "rewards": [0, 0.09, 31.776, 882.852, 978.706, 986.57, 988.856, 989.026, 986.988, 989.88, 990.154, 988.806, 990.86, 990.38, 988.208, 990.168, 990.848, 989.658, 980.872, 986.092, 989.058, 990.678, 988.262, 976.224, 989.238, 990.55, 988.088, 986.384],
      "steps": [0, 100000.0, 350000.0, 500000.0, 700000.0, 900000.0, 1100000.0, 1300000.0, 1550000.0, 1650000.0, 1900000.0, 2050000.0, 2200000.0, 2500000.0, 2650000.0, 2800000.0, 3000000.0, 3150000.0, 3350000.0, 3550000.0, 3800000.0, 4000000.0, 4200000.0, 4350000.0, 4500000.0, 4650000.0, 4850000.0, 5050000.0]
    },
    "finger.turn_easy": {
      "rewards": [0, 190.308, 200.094, 270.374, 348.978, 405.068, 437.624, 606.554, 700.094, 756.238, 825.782, 875.27, 903.306, 909.924, 953.168, 941.264, 955.392, 955.666, 957.552, 956.432, 965.512, 966.552, 976.156, 966.572, 973.618, 958.756, 975.53, 972.818, 972.304, 971.728, 972.53],
      "steps": [0, 50000.0, 200000.0, 350000.0, 650000.0, 750000.0, 950000.0, 1150000.0, 1350000.0, 1500000.0, 1650000.0, 1850000.0, 2000000.0, 2200000.0, 2350000.0, 2550000.0, 2700000.0, 2850000.0, 3000000.0, 3150000.0, 3300000.0, 3450000.0, 3550000.0, 3650000.0, 3800000.0, 4000000.0, 4200000.0, 4400000.0, 4600000.0, 4800000.0, 4950000.0]
    },
    "finger.turn_hard": {
      "rewards": [0, 69.69, 65.724, 94.152, 162.122, 237.41, 374.75, 464.564, 576.788, 709.208, 792.088, 849.846, 897.616, 915.668, 934.716, 927.922, 942.418, 939.816, 929.212, 945.774, 939.932, 951.774, 947.714, 957.136, 950.11, 959.226, 953.504, 963.066],
      "steps": [0, 50000.0, 250000.0, 350000.0, 600000.0, 800000.0, 1000000.0, 1150000.0, 1400000.0, 1600000.0, 1800000.0, 1950000.0, 2200000.0, 2450000.0, 2600000.0, 2700000.0, 2950000.0, 3150000.0, 3350000.0, 3450000.0, 3700000.0, 3850000.0, 4050000.0, 4250000.0, 4400000.0, 4600000.0, 4750000.0, 5000000.0]
    },
    "hopper.hop": {
      "rewards": [0, 0.012007239662441861, 0.3001378383737588, 0.24892926669027657, 0.7656686438237921, 1.1383152457859542, 1.2915880257226835, 1.2321459540163342, 68.45969470214844, 146.17157725524902, 156.1563662109375, 183.85270556640626, 221.40612185668945, 232.25824868774413, 253.91746673583984, 269.4766609802246, 298.39736346435546, 318.8579362182617, 331.92766192626954, 333.7755453186035, 353.1166555786133, 385.7104083862305, 389.6367946777344, 426.06401953125, 445.4379451293945, 472.07156414794923, 507.6815715942383, 519.1288961791993, 528.2367025756836],
      "steps": [0, 100000.0, 300000.0, 450000.0, 650000.0, 850000.0, 1050000.0, 1200000.0, 1350000.0, 1500000.0, 1700000.0, 1850000.0, 2050000.0, 2250000.0, 2400000.0, 2650000.0, 2800000.0, 2950000.0, 3150000.0, 3350000.0, 3600000.0, 3800000.0, 4000000.0, 4150000.0, 4350000.0, 4500000.0, 4650000.0, 4850000.0, 5050000.0]
    },
    "hopper.stand": {
      "rewards": [0, 0.825611113190651, 5.4850551671981815, 5.19341098356247, 13.302810373306274, 100.15175605583191, 292.1231406402588, 560.9118951416016, 792.4574996337891, 848.096746459961, 866.9357115478516, 869.1833560791016, 863.1798333740235, 876.0390823974609, 887.8995516357422, 901.7330109863282, 913.8535372314453, 913.2758151855469, 908.9812752685547, 914.562, 917.878575805664, 921.1209730224609, 924.8338123779297, 919.5540178222657, 920.261617553711, 926.6647520751953, 931.7655974121094, 882.0080076904297, 926.4989782714844],
      "steps": [0, 100000.0, 300000.0, 550000.0, 750000.0, 950000.0, 1150000.0, 1300000.0, 1450000.0, 1600000.0, 1750000.0, 2000000.0, 2150000.0, 2300000.0, 2500000.0, 2600000.0, 2850000.0, 2950000.0, 3150000.0, 3400000.0, 3550000.0, 3700000.0, 3850000.0, 4050000.0, 4250000.0, 4400000.0, 4650000.0, 4800000.0, 4950000.0]
    },
    "pendulum.swingup": {
      "rewards": [0, 9.02, 2.114, 10.048, 60.716, 142.318, 724.392, 703.646, 745.364, 762.132, 783.818, 799.066, 789.72, 796.556, 812.032, 837.498, 835.234, 833.974, 809.586, 813.148, 767.618, 807.196, 821.05, 838.936, 836.256, 845.954, 837.756],
      "steps": [0, 100000.0, 300000.0, 500000.0, 750000.0, 1000000.0, 1250000.0, 1500000.0, 1650000.0, 1800000.0, 2050000.0, 2250000.0, 2400000.0, 2550000.0, 2700000.0, 2900000.0, 3150000.0, 3300000.0, 3500000.0, 3700000.0, 3900000.0, 4150000.0, 4400000.0, 4500000.0, 4750000.0, 5000000.0, 5050000.0]
    },
    "quadruped.run": {
      "rewards": [0, 125.2271867647171, 90.38287562942504, 152.07428840637206, 247.13541500854492, 320.30181842041014, 458.5696878967285, 510.909514831543, 582.228173034668, 599.1633175048828, 661.1006666259766, 746.3681319580078, 823.3701740722656, 831.8997474365234, 883.6809956054688, 912.8854050292969, 928.190812866211, 915.9569041748047, 933.4371530761719, 915.6454516601563, 922.2320029296875, 920.3479479980468, 923.5424266357422],
      "steps": [0, 200000.0, 550000.0, 700000.0, 850000.0, 1000000.0, 1150000.0, 1350000.0, 1500000.0, 1650000.0, 1900000.0, 2050000.0, 2250000.0, 2350000.0, 2550000.0, 2750000.0, 2900000.0, 3050000.0, 3250000.0, 3450000.0, 3650000.0, 3800000.0, 4000000.0]
    },
    "quadruped.walk": {
      "rewards": [0, 116.68533191585541, 89.64855436706543, 171.24031432342528, 187.1176170806885, 293.32584359741213, 355.9662661132812, 559.5536957702636, 676.5173542480469, 819.8895542602539, 694.1454373168946, 893.1171717834472, 892.0138280334472, 881.9055610351562, 892.1112429199219, 910.9209656982422, 923.3260737915039, 919.966293762207, 879.1120859375, 928.917710571289, 932.9287469482422, 955.3540603027344, 900.23005859375, 920.7616020507812, 933.7740756835938],
      "steps": [0, 250000.0, 750000.0, 800000.0, 950000.0, 1050000.0, 1150000.0, 1350000.0, 1550000.0, 1750000.0, 1900000.0, 2100000.0, 2350000.0, 2550000.0, 2700000.0, 2850000.0, 3050000.0, 3150000.0, 3350000.0, 3500000.0, 3600000.0, 3750000.0, 3900000.0, 4000000.0, 4200000.0]
    },
    "reacher.easy": {
      "rewards": [0, 97.086, 371.474, 697.062, 827.702, 905.284, 944.162, 965.246, 976.556, 971.944, 979.3, 980.836, 981.684, 984.342, 983.206, 980.386, 984.31, 983.798, 984.968, 983.69, 985.096, 985.226, 982.14, 983.762, 984.952, 982.832, 984.134, 983.044, 984.154, 982.264],
      "steps": [0, 100000.0, 300000.0, 500000.0, 650000.0, 950000.0, 1100000.0, 1350000.0, 1450000.0, 1550000.0, 1800000.0, 1900000.0, 2100000.0, 2250000.0, 2400000.0, 2650000.0, 2850000.0, 3050000.0, 3250000.0, 3350000.0, 3550000.0, 3750000.0, 3950000.0, 4050000.0, 4200000.0, 4350000.0, 4550000.0, 4650000.0, 4800000.0, 5000000.0]
    },
    "reacher.hard": {
      "rewards": [0, 11.58, 92.094, 440.684, 751.362, 924.17, 953.788, 964.89, 968.778, 968.716, 971.14, 972.558, 973.184, 969.794, 973.238, 972.238, 971.674, 973.17, 972.384, 974.646, 972.674, 974.046, 973.884, 974.042, 974.014, 972.562, 973.05, 971.528],
      "steps": [0, 50000.0, 250000.0, 400000.0, 600000.0, 850000.0, 1050000.0, 1250000.0, 1450000.0, 1600000.0, 1800000.0, 2000000.0, 2200000.0, 2450000.0, 2600000.0, 2750000.0, 3000000.0, 3200000.0, 3400000.0, 3600000.0, 3800000.0, 3950000.0, 4150000.0, 4300000.0, 4450000.0, 4650000.0, 4850000.0, 5050000.0]
    },
    "walker.run": {
      "rewards": [0, 18.83511590194702, 53.7810252494812, 104.44420072174073, 244.17690338134764, 394.8800535888672, 535.1426109008789, 603.8793419799805, 643.4122208251953, 692.6850013427735, 692.9215579833984, 731.9237578125, 748.8453275146485, 762.4101494140625, 778.9445513916015, 780.2198996582031, 796.3210826416016, 801.9344204101562, 817.1947271728516, 814.1350767822265, 818.6803872070312, 843.6953419189454, 845.7181296386718, 853.0087541503906, 857.0311850585938, 867.3965168457031, 877.1349743652344, 908.4441215820312, 927.8795043945313, 931.0631052246093],
      "steps": [0, 100000.0, 300000.0, 450000.0, 700000.0, 800000.0, 950000.0, 1150000.0, 1300000.0, 1450000.0, 1650000.0, 1850000.0, 2000000.0, 2200000.0, 2350000.0, 2550000.0, 2700000.0, 2800000.0, 3000000.0, 3250000.0, 3350000.0, 3550000.0, 3700000.0, 3900000.0, 4100000.0, 4250000.0, 4500000.0, 4750000.0, 4850000.0, 5050000.0]
    },
    "walker.stand": {
      "rewards": [0, 115.47629456329345, 359.5966514892578, 561.9056940307618, 921.6558061523438, 919.0123140258789, 951.0167966308594, 961.7450549316407, 955.405302368164, 962.5020349121094, 975.259789428711, 981.843582397461, 980.4255427246094, 979.8160931396484, 981.8778166503906, 985.5255106201172, 987.3395524902344, 987.4312846679687, 987.6033455810547, 986.3893542480469, 986.4778736572266, 978.9451639404297, 975.4840480957031, 987.9618714599609, 985.4033253173828, 988.1163577880859, 984.2606899414062, 986.4282801513672, 973.2761083984375, 981.1824705810546, 987.7899672851562],
      "steps": [0, 100000.0, 250000.0, 450000.0, 600000.0, 750000.0, 900000.0, 1100000.0, 1250000.0, 1400000.0, 1450000.0, 1700000.0, 1900000.0, 2150000.0, 2300000.0, 2450000.0, 2650000.0, 2700000.0, 2900000.0, 3100000.0, 3350000.0, 3500000.0, 3750000.0, 3850000.0, 3900000.0, 4100000.0, 4250000.0, 4450000.0, 4550000.0, 4650000.0, 4900000.0]
    },
    "walker.walk": {
      "rewards": [0, 23.2225382232666, 232.68616040039063, 320.0407932128906, 397.19189489746094, 548.4779244384765, 619.6852764282227, 880.5735297851562, 881.6750827636719, 933.1613520507813, 963.9154527587891, 951.6278698730468, 969.6192381591796, 967.9716544189453, 966.1698345947266, 972.4626831054687, 969.9154114990234, 973.3674588623047, 972.3402711181641, 948.9292979736329, 974.2267758789062, 969.5058046875, 974.4453380126953, 975.9757160644531, 974.2140009765625, 973.6408801269531, 975.1713673095703, 974.5667839355468, 975.4579486083984],
      "steps": [0, 100000.0, 250000.0, 450000.0, 600000.0, 750000.0, 950000.0, 1100000.0, 1350000.0, 1550000.0, 1750000.0, 2000000.0, 2150000.0, 2250000.0, 2500000.0, 2600000.0, 2750000.0, 2900000.0, 3000000.0, 3250000.0, 3400000.0, 3600000.0, 3750000.0, 3950000.0, 4200000.0, 4400000.0, 4650000.0, 4850000.0, 5000000.0]
    }
  }
}


==> anc/go_results.json <==
{
  "100 samples": {
    "elos": [0, 2256, 2619, 2724, 2987, 3082, 3135, 3148, 3159, 3117, 3171, 3143, 3110, 3193, 3121],
    "steps": [0, 30000, 80000, 110000, 170000, 230000, 290000, 350000, 410000, 460000, 520000, 580000, 640000, 690000, 750000]
  },
  "15 samples": {
    "elos": [0, 2274, 2467, 2480, 2562, 2517, 2562, 2594, 2593, 2556, 2607, 2625, 2587, 2563, 2617, 2577, 2629, 2613, 2593, 2592, 2595, 2617, 2613, 2596, 2677],
    "steps": [0, 50000, 100000, 130000, 160000, 180000, 210000, 240000, 270000, 300000, 320000, 350000, 380000, 410000, 430000, 480000, 510000, 550000, 590000, 630000, 670000, 700000, 740000, 770000, 800000]
  },
  "25 samples": {
    "elos": [0, 2313, 2481, 2507, 2566, 2709, 2761, 2818, 2872, 2841, 2857, 2847, 2864, 2854, 2848, 2857, 2824],
    "steps": [0, 60000, 100000, 130000, 160000, 190000, 230000, 300000, 360000, 420000, 480000, 540000, 600000, 670000, 730000, 790000, 800000]
  },
  "50 samples": {
    "elos": [0, 2031, 2470, 2618, 2674, 2744, 2875, 2971, 2999, 3006, 2988, 2991, 3022, 3028, 3075, 3017, 3037],
    "steps": [0, 40000, 80000, 110000, 140000, 180000, 220000, 280000, 340000, 400000, 460000, 520000, 580000, 640000, 690000, 750000, 800000]
  },
  "all actions": {
    "elos": [0, 2087, 2672, 2775, 2986, 3112, 3163, 3151, 3172, 3226, 3188, 3217, 3191, 3159, 3139, 3204, 3191, 3263],
    "steps": [0, 30000, 60000, 100000, 150000, 210000, 260000, 320000, 370000, 430000, 480000, 530000, 580000, 630000, 680000, 730000, 790000, 800000]
  }
}


==> anc/pacman_results.json <==
{
  "10 samples": {
    "rewards": [0, 1100.874671034708, 4087.1879345878133, 8017.33903208426, 14023.533470025473, 20579.2968921268, 24641.75272929207, 27990.892404453192, 30228.347879687302, 30858.38047171321, 31250.009535877194, 33656.69648395819, 43198.229651231, 46624.7271118269, 47005.385714909775, 50721.53020783933, 53095.292231127474, 55585.778040725825, 59405.00471750838, 65032.53683185766, 69354.87044593802],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  },
  "2 samples": {
    "rewards": [0, 531.1658084686633, 1134.062738358826, 1446.2385424839028, 1518.0467848651708, 1563.546491902969, 1775.862552591859, 1760.1059095902572, 1811.5213387730464, 1953.708886534089, 2020.4296427077322, 2086.9855191996444, 2428.2454690059158, 2625.398962711359, 2796.015719266808, 2720.8136851976346, 2881.885730880742, 2836.57833415409, 2957.2439721975998, 3115.8624342533813, 2978.2868258786407],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  },
  "20 samples": {
    "rewards": [0, 1005.187534869919, 3473.429244457313, 6984.283803744291, 13281.376504706055, 19745.397392092244, 25678.691839273117, 29969.59737457156, 32399.80430374607, 34169.067014875385, 34884.783284154764, 36831.35410904771, 40020.703281482005, 45213.12590093958, 48058.238425592455, 50887.63367836124, 53073.48091593632, 58023.35437793231, 63218.78382323938, 66147.86636965559, 70196.58316846237],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  },
  "3 samples": {
    "rewards": [0, 809.2208533231698, 2329.3580576358104, 3792.993058656478, 6879.641111277112, 9952.402060891189, 14061.151972703623, 18719.073721402845, 22069.890996642862, 25133.27020351443, 28996.82321096986, 31217.136527076633, 32653.031495443225, 38844.788665618056, 41570.79566392042, 42160.187852107694, 44575.251375339896, 49527.98447865566, 48759.11391062262, 53944.48708206592, 57419.63266703993],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  },
  "5 samples": {
    "rewards": [0, 859.1891615264207, 3355.1775247433934, 5993.505206260443, 10419.83870770062, 16931.066476253924, 22762.129556920554, 25943.021164135254, 27521.249377200304, 29540.12231903592, 33124.73165416667, 34576.31049793815, 36496.0174135937, 45776.87292430091, 45740.16374041909, 46732.96109681058, 48978.644668106775, 54337.36379640823, 54484.032400605895, 59840.11052782099, 60309.68712626179],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  },
  "all actions": {
    "rewards": [0, 1029.2688233138142, 3544.9492900496984, 7143.0897404911475, 12495.386448768586, 19309.76875658524, 24448.774583973936, 28534.531021965875, 32486.016181644638, 34789.32706128304, 40309.003228280875, 39850.47795988366, 45046.23256273066, 49821.19373329893, 51433.73490948429, 52512.49431203741, 57163.12501182489, 59375.0893906591, 64454.96067606493, 66667.19308048848, 74722.77423999281],
    "steps": [0, 20000000.0, 30000000.0, 40000000.0, 50000000.0, 60000000.0, 70000000.0, 80000000.0, 90000000.0, 100000000.0, 110000000.0, 120000000.0, 130000000.0, 140000000.0, 150000000.0, 160000000.0, 170000000.0, 180000000.0, 190000000.0, 200000000.0, 210000000.0]
  }
}

